Temporal Graph Learning for Forecasting Invoice-Network Liquidity Exposure: An Explainable Machine Learning Framework Using Real-World SME Receivables

Building on prior structural analysis of temporal trade-credit networks (Madugula et al., 2026; arXiv:2611.28876), this study tests whether cutoff-specific relational features and temporal graph embeddings improve out-of-sample forecasts of recorded invoice issuance and contractual maturity exposure. "Liquidity exposure" denotes recorded contractual face-value and maturity schedules rather than cash receipts, unpaid balances, default probability, or realized liquidity shortfall. The audited ledger holds 749,952 analytical invoices (2012-2023) across 75,343 firms totaling EUR 99.705 billion, excluding 1,240 2024 bridge records (Esteva de la Rosa, 2026); monthly cutoffs yield 621,585 active-firm rows across 131 origins. We benchmark zero, naive, historical-rate, OLS, Ridge, random forest, histogram boosting, XGBoost, and LightGBM tabular models against directed graph features, prior-year static embeddings, and past-only Procrustes-aligned rolling node2vec embeddings under identical XGBoost settings. Five held-out years (2019-2023) use horizon-purged expanding training (capped at 5,000 sampled rows/fold due to memory limits; all 606,641 test rows retained) and pre-test residual calibration. For newly issued 30-day debtor maturity exposure, pooled $log(1+y)$ MAE is 1.767 for rolling XGBoost vs. 1.606 for tabular XGBoost; equal-date temporal-minus-tabular contrast is 0.056 (95% block CI [-0.014, 0.132]; Holm $p = 0.262$). Adding rolling embeddings to directed graph features worsens accuracy (0.018; 95% CI [0.004, 0.030]; Holm $p = 0.027$), while rolling-vs-static is inconclusive ($p = 0.616$). Zero baseline log-MAE is lowest (1.391), and rolling $R^2$ is 0.0034. Held-out TreeSHAP (2,500 rows) attributes 67.24% of raw $log(1+y)$ output to own histories/booked maturities, 23.51% to directed graph features, and 9.24% to rolling embeddings, yielding a negative benchmark for invoice structure.

==> anc/README_REPLICATION.txt <==
TEMPORAL GRAPH LEARNING FOR FORECASTING INVOICE-NETWORK LIQUIDITY EXPOSURE
Ancillary Replication Code, Conceptual Diagrams, Raster Figures, and Aggregate Tables

OVERVIEW
This ancillary archive accompanies the arXiv preprint:
"Temporal Graph Learning for Forecasting Invoice-Network Liquidity Exposure:
An Explainable Machine Learning Framework Using Real-World SME Receivables"
by Sai Srikanth Madugula, Peplluis Esteva de la Rosa, and Daya Shankar.

It extends the structural temporal-network analysis reported in:
Madugula, S. S., Esteva de la Rosa, P., & Shankar, D. (2026). Beyond Invoice Volumes:
Temporal Network Structure, Maturity Concentration, and Systemic Liquidity Exposure
in SME Trade-Credit Networks. arXiv:2611.28876.

INPUT DATA PROVENANCE
Master CSV:  pseudonymized_atomic_invoice_records_2012_2024-02-08.csv
SHA-256:     e139b8dc75b7334d243874b6ebdaf1798c9969038b193f7eb4cd0e873bcc1a88
Dataset:     Esteva de la Rosa, P. (2026). Atomic Common-Day Invoice Clearing:
             Pseudonymized Invoice Records and Reproducibility Data, 2012-2023
             (Version 1). Mendeley Data (CC BY 4.0).
             https://doi.org/10.17632/28rbmvwsm9.1
Upstream:    https://github.com/peplluis7/onemillioninvoices

No raw invoices, firm-origin panels, individual forecasts, or individual SHAP
arrays are exported in this ancillary archive. Only aggregate metrics, binned
figure inputs (minimum 10 rows per bin), metadata schemas, raster figures, and
executable scripts are included.

ENVIRONMENT SETUP
Install pinned dependencies in a clean Python 3.13 virtual environment:
  python -m pip install -r requirements.txt
Exact executed package versions are logged in environment.json.

REPRODUCTION COMMANDS
Keep all Python modules in the same directory and point --csv to the master ledger:
  PYTHONHASHSEED=1729 python run_forecasting_benchmark.py --csv MASTER.csv --out PRIVATE_RESULTS --stage all
  python run_selftest.py --results PRIVATE_RESULTS --out PRIVATE_RESULTS/selftest.json
  python run_diagnostics.py --results PRIVATE_RESULTS
  python build_reporting_tables.py --results PRIVATE_RESULTS --out OUTPUTS

To regenerate the 10 empirical charts from the supplied aggregate CSVs without
raw ledger access:
  python replot_empirical_figures.py --tables tables --out FIGURES

To render the 6 Mermaid workflow diagrams in diagrams/:
  python render_conceptual_diagrams.py

ARCHIVE INDEX
- invoice_graph_core.py            : Cent-preserving graph engine and schema validator
- run_forecasting_benchmark.py     : Panel construction, targets, embeddings, learners, contrasts
- run_selftest.py                  : 12 synthetic and empirical boundary/purge unit tests
- run_diagnostics.py               : Independent metric recomputation and shift diagnostics
- build_reporting_tables.py        : Aggregate table export and figure data builder
- replot_empirical_figures.py      : Empirical figure generator (Figures 7-16)
- render_conceptual_diagrams.py    : Mermaid diagram renderer (Figures 1-6)
- diagrams/fig01..fig06*.mmd       : Six Mermaid conceptual workflow specifications
- figures_png/fig01..fig16*.png    : High-resolution raster copies of all 16 manuscript figures
- tables/*.csv, tables/*.json      : 25 privacy-safe empirical tables and audit manifests


==> anc/build_reporting_tables.py <==
#!/usr/bin/env python3
"""Export identifier-free tables and figure inputs. Raw panels remain private.
python paper2_reporting.py --results RESULTS --out OUTPUTS
"""
from pathlib import Path
import argparse,json,shutil,re,subprocess,sys
import numpy as np,pandas as pd
from run_forecasting_benchmark import features,design

def variable(c):
 unit='dimensionless';dtype='float64';source='issue_date, due_date, amount_cents, debtor_code, creditor_code';math='See the corresponding feature-family formula in Supplementary Methods';purpose='Forecast predictor';transform='identity';missing='Training-only median; all-missing training column -> 0';role='derived'
 if c in ['firm_code','snapshot_date','origin','origin_day']:return (c,'identifier / date','string / date','analysis index',c,'none','not missing','Index only; excluded from predictors','derived')
 if c.startswith('y_'):purpose='Prediction target';missing='Zero if complete and no matching invoices; NaN for incomplete horizon';transform='log1p fitted response';unit='count' if 'count' in c else 'EUR';math='Sum/count of invoices with t < issue_date <= t+h; mature additionally due_date <= t+h'
 elif c.startswith('hist_'):unit='count' if 'count' in c else 'EUR';math='Sum/count over t-L+1 <= issue_date <= t; mature also t-L < due_date <= t';transform='log1p'
 elif c.startswith('booked_'):unit='EUR';math='Sum(amount_cents)/100 with issue_date <= t and t < due_date <= t+h';transform='log1p'
 elif c.startswith(('temp_emb','static_emb')):source='issue_date, amount_cents, debtor_code, creditor_code';math='Weighted undirected node2vec coordinate, L2 normalised and past-only Procrustes aligned';missing='Static unavailable node: 0 plus availability indicator; rolling: available active nodes';purpose='Graph representation predictor'
 elif 'degree' in c:source='issue_date, debtor_code, creditor_code';unit='counterparties';dtype='integer';math='Distinct outgoing or incoming counterparties in issued90-day graph';transform='log1p'
 elif 'pagerank' in c:source='issue_date, amount_cents, debtor_code, creditor_code';math='PageRank with damping0.85, active-node dangling redistribution';unit='rank mass'
 elif 'hhi' in c:math='Sum of squared amount shares across counterparties, future7-day bins, or joint cells';missing='Undefined for empty role; training median imputation'
 elif 'entropy' in c:math='-Sum(p log p) for positive counterparty or maturity-bin amount shares';unit='nats'
 elif c.startswith('neighbor_'):math='Row-normalised directed adjacency or its transpose times named historical/seed feature';transform='log1p';unit='named input unit'
 elif c=='age_days':source='issue_date, debtor_code, creditor_code';unit='days';math='t - first recorded issue day in either role';transform='log1p'
 elif c.startswith('month_'):source='issue_date';math='sin(2 pi month/12) or cos(2 pi month/12)'
 elif c.startswith('mean_remaining'):unit='days';math='Amount-weighted (due_date-t) among issued90-day records with due_date>=t';transform='log1p';missing='Undefined for no future-dated records in role; training median'
 elif c.startswith('q_'):unit='EUR-scaled';math='Sum(amount_cents/100 * exp(-(due_date-t)/30)) over issued90-day records with due_date>=t';transform='log1p'
 elif c.startswith('mane'):unit='EUR-scaled';math='(z_out+z_in)/2, z_t=(1-a_t)q_t+a_t C_t z_prev; alpha0.5,tau30,gamma90';transform='log1p';purpose='Candidate network predictor (temporal combined only fitted)'
 elif c=='role_balance':math='2 min(out_strength,in_strength)/(out_strength+in_strength)'
 elif 'strength' in c:unit='integer EUR cents';dtype='int64';math='Directed sum of amount_cents';transform='not fitted directly'
 elif c=='gross_eur':unit='EUR';math='(out_strength+in_strength)/100';transform='not fitted directly'
 elif c.startswith('count_'):unit='invoices';dtype='integer';math='Count of issued90-day records in the indicated role';transform='not fitted directly'
 return (c,unit,dtype,source,math,transform,missing,purpose,role)

def main():
 ap=argparse.ArgumentParser();ap.add_argument('--results',required=True);ap.add_argument('--out',default='outputs');a=ap.parse_args();r=Path(a.results);o=Path(a.out);t=o/'paper2_tables';t.mkdir(exist_ok=True,parents=True)
 for name in ['audit.json','invoice_distributions.csv','embedding_audit.csv','target_distributions.csv','panel_summary.json','system_panel.csv','feature_sets.json','fold_metrics.csv','leakage_folds.csv','date_errors.csv','pooled_metrics.csv','position_metrics.csv','hypothesis_comparisons.csv','execution.json','shap_importance.csv','shap_checks.json','selftest.json','year_shift.csv','block_scale_sensitivity.csv','annual_contrasts.csv','shap_family.csv','shap_rank_stability.csv','verification.json']:
  if (r/name).exists():shutil.copy2(r/name,t/name)
 p=pd.read_pickle(r/'private/panel.pkl');fs=features(p);fcols=list(dict.fromkeys(sum(fs.values(),[])));v=pd.DataFrame([variable(c) for c in p.columns],columns=['derived_variable','unit','data_type','original_fields','mathematical_definition','transformation','missing_treatment','analytical_purpose','variable_class']);v['fitted_feature']=v.derived_variable.isin(fcols);v['level']='firm'
 system=pd.read_pickle(r/'private/system.pkl');nv=pd.DataFrame([variable(c) for c in system.columns],columns=v.columns[:9]);nv['level']='network';nv['fitted_feature']=~nv.derived_variable.str.startswith(('y_','coverage_'));defs={'n':'Number of active firms in issued90-day graph','m':'Number of nonzero ordered debtor-creditor pairs in issued90-day graph','density':'m/[n(n-1)]','weighted_reciprocity':'Sum_min(Wuv,Wvu)/Sum(Wuv)','binary_reciprocity':'Number of directed arcs whose reverse exists / m','edge_jaccard':'Size of current/prior global edge intersection / union','global_q':'Sum of outgoing proximity-weighted seeds','dual_share':'Mean indicator(role_balance>0) among active firms','mean_degree_out':'Mean distinct outgoing counterparty count','mean_hhi_maturity_out':'Issued90-day outgoing-strength weighted mean outgoing maturity HHI among defined roles','mean_hhi_maturity_in':'Issued90-day incoming-strength weighted mean incoming maturity HHI among defined roles','selected_invoices':'Number of invoices issued in trailing90 days','amount_cents':'Exact sum of amount_cents over issued90-day graph','window_days':'Fixed issued graph lookback = 90 days'}
 for i,row in nv.iterrows():
  c=row.derived_variable
  if c in defs:nv.loc[i,'mathematical_definition']=defs[c]
  if c.startswith('y_weighted'):nv.loc[i,'mathematical_definition']='Sum(amount_cents/100 * exp(-(due_date-t)/30)) with t<issue_date<=t+h and due_date<=t+h';nv.loc[i,'unit']='EUR-scaled'
  if c.startswith('hist_weighted'):nv.loc[i,'mathematical_definition']='Sum(amount_cents/100 * exp(-(t-due_date)/30)) with t-L<issue_date<=t and t-L<due_date<=t';nv.loc[i,'unit']='EUR-scaled';nv.loc[i,'transformation']='log1p'
  if c.startswith('coverage_'):nv.loc[i,'mathematical_definition']='Future new-issued face value for debtors active at cutoff / all future new-issued face value';nv.loc[i,'analytical_purpose']='Descriptive coverage only, never fitted';nv.loc[i,'fitted_feature']=False
 nv.loc[nv.derived_variable.isin(['n','m','mean_degree_out']),'transformation']='log1p';nv['fitted_feature']=nv.derived_variable.isin([f'hist_{k}_{L}' for L in [30,90,365] for k in ['count','amount','weighted']]+['month_sin','month_cos','global_q','n','m','density','weighted_reciprocity','edge_jaccard','mean_hhi_maturity_out','mean_hhi_maturity_in','dual_share','mean_degree_out']);v=pd.concat([v,nv],ignore_index=True);v.to_csv(t/'variable_operationalisation.csv',index=False)
 observed=[]
 for field,dtype,unit,meaning in [('invoice_code','string','pseudonym','Unique recorded invoice identifier'),('debtor_code','string','pseudonym','Recorded owing firm identifier'),('creditor_code','string','pseudonym','Recorded claiming firm identifier'),('amount_cents','integer','EUR cents','Literal source face value'),('issue_date','ISO string','calendar date','Literal recorded issue date'),('due_date','ISO string','calendar date','Literal recorded contractual due date'),('issue_cohort','integer','year','Recorded issue calendar year'),('analysis_role','string','category','issue_cohort or terminal_bridge_only')]:observed.append({'original_field':field,'data_type':dtype,'unit':unit,'definition':meaning,'transformation':'Source preserved','missing_treatment':'None observed; validation refuses missing values','variable_class':'observed'})
 pd.DataFrame(observed).to_csv(t/'original_data_dictionary.csv',index=False)
 hist=[]
 for kind in ['count','amount','mature']:
  z=np.log1p(p[f'y_{kind}_out_30']);bins=np.arange(0,np.ceil(z.max())+.51,.25);counts,edges=np.histogram(z,bins);hist.extend([dict(target=kind,bin_mid=float((lo+hi)/2),count=int(n)) for lo,hi,n in zip(edges[:-1],edges[1:],counts)])
 pd.DataFrame(hist).to_csv(t/'target_histograms.csv',index=False)
 # Actual-vs-predicted: binned, pooled, minimum10 rows, no identifiers/dates.
 scat=[]
 for model in ['XGBoost_tab','XGBoost_temporal']:
  paths=sorted((r/'private/predictions').glob('firm_mature_out_30_*_'+model+'.pkl'));z=pd.concat([pd.read_pickle(q)[['actual','prediction']] for q in paths],ignore_index=True);z['x']=np.floor(np.log1p(z.actual)/.5)*.5+.25;z['y']=np.floor(np.log1p(z.prediction)/.5)*.5+.25
  q=z.groupby(['x','y'],observed=True).size().reset_index(name='count');q=q[q['count']>=10].rename(columns={'x':'actual_log','y':'prediction_log'});q['model']=model;scat.append(q)
 pd.concat(scat).to_csv(t/'actual_prediction_bins.csv',index=False)
 imp=pd.read_csv(r/'shap_importance.csv');names=list(imp.groupby('feature').mean_absolute_shap.mean().nlargest(2).index);dep=[]
 for year in range(2019,2024):
  z=np.load(r/'private'/f'shap_{year}.npz');cols=list(z['names']);x=z['features'];sv=z['values']
  for name in names:
   j=cols.index(name);d=pd.DataFrame({'x':x[:,j],'s':sv[:,j]});d['bin']=pd.qcut(d.x.rank(method='first'),10,labels=False);q=d.groupby('bin').agg(feature_value=('x','mean'),mean_shap=('s','mean'),rows=('s','size')).reset_index(drop=True);q['year']=year;q['feature']=name;dep.append(q)
 pd.concat(dep).to_csv(t/'shap_dependence_bins.csv',index=False)
 timing=pd.read_csv(r/'fold_metrics.csv');q=timing[(timing.level=='firm')&(timing.target=='mature')&(timing.role=='out')&(timing.horizon==30)].groupby('model').agg(fit_predict_seconds=('fit_predict_seconds','sum'),mean_test_dates=('test_dates','mean')).reset_index();q.to_csv(t/'timing_summary.csv',index=False)
 subprocess.run([sys.executable,str(o/'paper2_replot.py'),'--tables',str(t),'--out',str(o)],check=True)
 print('Exported aggregate tables, operationalisation and privacy-filtered figure inputs.')
if __name__=='__main__':main()


==> anc/diagrams/fig01_research_framework.mmd <==
flowchart LR
 A["Invoice ledger<br/>No payment labels"] --> B["Cutoff-safe histories<br/>Debtor and creditor roles"]
 B --> C["Tabular baselines<br/>Fixed learners"]
 B --> D["Directed graph features<br/>Past-aligned embeddings"]
 C --> E["Purged test years<br/>2019–2023"]
 D --> E
 E --> F["Error contrasts<br/>SHAP diagnostics"]


==> anc/diagrams/fig02_data_pipeline.mmd <==
flowchart LR
 A["Master CSV<br/>751192 rows"] --> B["Validate fields<br/>Exact integer cents"]
 B --> C["Main cohorts<br/>749952 invoices"]
 B --> X["Exclude bridge<br/>1240 records in 2024"]
 C --> D["Keep literal dates<br/>Keep distinct IDs"]
 D --> E["Monthly cutoff<br/>Active90 firms"]
 E --> F["Build future labels<br/>Mask incomplete horizons"]


==> anc/diagrams/fig03_feature_architecture.mmd <==
flowchart LR
 A["Past records only<br/>Issue date at cutoff"] --> B["Own history<br/>Booked maturities"]
 A --> C["Directed90-day graph<br/>Debtor to creditor"]
 C --> D["Centrality and HHI<br/>Directional neighbours"]
 C --> E["Weighted node2vec<br/>Past-only alignment"]
 B --> F["Train-only transforms<br/>Log and medians"]
 D --> F
 E --> F


==> anc/diagrams/fig04_graph_ml_architecture.mmd <==
flowchart LR
 A["90-day issued graph<br/>Weighted directions"] --> B["Graph features<br/>Both edge directions"]
 A --> C["Undirected projection<br/>Weighted node2vec"]
 C --> D["Past-only alignment<br/>Shared nodes"]
 B --> E["Same XGBoost learner<br/>Tabular and graph tests"]
 D --> E
 E --> F["Count, amount, maturity<br/>30, 60, 90 days"]


==> anc/diagrams/fig05_training_validation.mmd <==
flowchart LR
 A["Expanding training<br/>Cap5000 rows"] --> B["Horizon purge<br/>Labels do not overlap"]
 B --> C["Pre-test calibration<br/>Complete labels only"]
 C --> D["Held-out years<br/>Monthly origins"]
 D --> E["Error metrics<br/>Empirical coverage"]
 E --> F["Date-block contrasts<br/>Holm adjustment"]


==> anc/diagrams/fig06_explainability.mmd <==
flowchart LR
 A["Fixed XGBoost<br/>Outgoing30 maturity"] --> B["Training background<br/>100 rows"]
 B --> C["Held-out TreeSHAP<br/>Up to500 per year"]
 C --> D["Check additivity<br/>Raw log1p scale"]
 D --> E["Global and dependence<br/>Across test years"]
 E --> F["Noncausal attribution<br/>No lending decision"]


==> anc/environment.json <==
{
  "numpy": "2.3.5",
  "pandas": "2.2.3",
  "scipy": "1.17.1",
  "networkx": "3.7",
  "matplotlib": "3.11.2",
  "scikit-learn": "1.6.1",
  "gensim": "4.4.0",
  "xgboost-cpu": "3.4.1",
  "lightgbm": "4.7.0",
  "shap": "0.54.1",
  "threadpoolctl": "3.8.0"
}


==> anc/invoice_graph_core.py <==
#!/usr/bin/env python3
"""Actual-data Paper 1 analysis. No external calls. Does not model payments/defaults.
Usage: python paper1_empirical_analysis.py --csv MASTER.csv --out RESULTS
Original amounts/IDs/dates are retained. Long maturities are flagged, not corrected.
Intermediate firm panels stay in RESULTS/private; review disclosure before release.
Requires numpy pandas scipy networkx matplotlib statsmodels; see companion README.
"""
from pathlib import Path
from datetime import date
import argparse,hashlib,json,time,sys
import numpy as np
import pandas as pd
from scipy import sparse
from scipy.sparse import csgraph
from scipy.stats import spearmanr,kendalltau
import networkx as nx
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

SEED=1729

def savejson(p,x):Path(p).write_text(json.dumps(x,indent=2,default=str)+'\n')
def centsum(a):return sum(map(int,a))
def hhi_groups(focal,group,a,n):
    if not len(a):return np.full(n,np.nan),np.full(n,np.nan)
    codes,inv=np.unique(group,return_inverse=True);tot=np.bincount(inv,weights=a)
    first=np.unique(inv,return_index=True)[1];owner=focal[first]
    strength=np.bincount(focal,weights=a,minlength=n)
    p=tot/strength[owner]
    hh=np.bincount(owner,weights=p*p,minlength=n);ent=np.bincount(owner,weights=-p*np.log(p),minlength=n)
    hh[strength==0]=np.nan;ent[strength==0]=np.nan
    return hh,ent

def normalize(A):
    s=np.asarray(A.sum(1),float).ravel();v=np.zeros(len(s));np.divide(1,s,out=v,where=s>0)
    return (sparse.diags(v)@A).tocsr()

def resolvent(C,q,alpha=.5):
    x=q.copy()
    for _ in range(1000):
        z=(1-alpha)*q+alpha*(C@x)
        if np.max(abs(z-x),initial=0)<=1e-10*max(1,np.max(abs(z),initial=0)):return z
        x=z
    raise RuntimeError('Resolvent did not converge')

def pagerank(A):
    n=A.shape[0]
    if n==0:return np.array([])
    C=normalize(A);dang=np.asarray(A.sum(1)).ravel()==0;x=np.full(n,1/n)
    for _ in range(1000):
        y=.85*(C.T@x+x[dang].sum()/n)+.15/n
        if abs(y-x).sum()<1e-10:return y
        x=y
    raise RuntimeError('PageRank did not converge')

class Engine:
    def __init__(self,d):
        self.d=d.sort_values(['issue_day','invoice_code']).reset_index(drop=True)
        self.nodes=sorted(set(d.debtor_code)|set(d.creditor_code));self.n=len(self.nodes);ix={v:i for i,v in enumerate(self.nodes)}
        self.u=self.d.debtor_code.map(ix).to_numpy();self.v=self.d.creditor_code.map(ix).to_numpy()
        self.a=self.d.amount_cents.map(int).to_numpy(np.int64)
        # Positive total verified <= int64 max, so every selected CSR sum remains exact.
        if centsum(self.a)>np.iinfo(np.int64).max:raise ValueError('Use arbitrary precision aggregation for this dataset')
        self.s=self.d.issue_day.to_numpy(np.int64);self.du=self.d.due_day.to_numpy(np.int64);self.term=self.du-self.s
    def select(self,t,L,scheduled=True,valid_term=False):
        stop=np.searchsorted(self.s,t,side='right');start=0 if L==0 else np.searchsorted(self.s,t-L+1)
        ids=np.arange(start,stop)
        if scheduled:ids=ids[self.du[ids]>=t]
        if valid_term:ids=ids[self.term[ids]<=3650]
        return ids
    def snap(self,t,L,previous=None,prevday=None,alpha=.5,tau=30.,gamma=90.,bins=7,features=True,scheduled=True,valid_term=False):
        ids=self.select(t,L,scheduled,valid_term);u=self.u[ids];v=self.v[ids];a=self.a[ids];n=self.n
        A=sparse.csr_matrix((a,(u,v)),shape=(n,n),dtype=np.int64);A.eliminate_zeros()
        Cout=normalize(A);Cin=normalize(A.T.tocsr())
        elig=self.du[ids]>=t;rem=self.du[ids][elig]-t;w=a[elig]/100*np.exp(-rem/tau)
        qo=np.bincount(u[elig],weights=w,minlength=n);qi=np.bincount(v[elig],weights=w,minlength=n)
        at=0 if previous is None else alpha*np.exp(-(t-prevday)/gamma)
        zo=(1-at)*qo if previous is None else (1-at)*qo+at*(Cout@previous[0])
        zi=(1-at)*qi if previous is None else (1-at)*qi+at*(Cin@previous[1])
        sout=np.asarray(A.sum(1)).ravel();sin=np.asarray(A.sum(0)).ravel();active=np.flatnonzero(sout+sin)
        reciproc=A.minimum(A.T);rw=centsum(reciproc.data)/centsum(A.data) if A.nnz else np.nan
        rb=reciproc.nnz/A.nnz if A.nnz else np.nan
        summary={'snapshot_date':str(date.fromordinal(t+date(1970,1,1).toordinal())), 'n':len(active),'m':A.nnz,'selected_invoices':len(ids),'amount_cents':str(centsum(a)),
                 'density':A.nnz/(len(active)*(len(active)-1)) if len(active)>1 else np.nan,'weighted_reciprocity':rw,'binary_reciprocity':rb,'window_days':L}
        if not features:return None,summary,(zo,zi),A
        base={'firm_code':np.array(self.nodes)[active],'snapshot_date':summary['snapshot_date'],'gross_eur':(sout[active]+sin[active])/100,
              'strength_out_cents':sout[active],'strength_in_cents':sin[active],'role_balance':2*np.minimum(sout[active],sin[active])/(sout[active]+sin[active]),
              'q_out_eur':qo[active],'q_in_eur':qi[active],'mane_temporal_eur':(zo[active]+zi[active])/2,
              'mane_temporal_out_eur':zo[active],'mane_temporal_in_eur':zi[active]}
        mo=resolvent(Cout,qo,alpha);mi=resolvent(Cin,qi,alpha);base['mane_snapshot_eur']=(mo[active]+mi[active])/2
        B=A[active][:,active].tocsr();base['degree_out']=np.diff(B.indptr);base['degree_in']=np.diff(B.T.tocsr().indptr)
        base['pagerank_in']=pagerank(B);base['pagerank_out']=pagerank(B.T.tocsr())
        for role,focal,other in [('out',u,v),('in',v,u)]:
            total=np.bincount(focal,weights=a,minlength=n)
            cp,ent=hhi_groups(focal,focal*n+other,a,n);count=np.bincount(focal,minlength=n)
            base['hhi_counter_'+role]=cp[active];base['entropy_counter_'+role]=ent[active];base['count_'+role]=count[active]
            f=focal[elig];o=other[elig];av=a[elig];b=rem//bins;nb=int(b.max(initial=0))+1
            mh,me=hhi_groups(f,f*nb+b,av,n);jh,_=hhi_groups(f,(f*n+o)*nb+b,av,n)
            base['hhi_maturity_'+role]=mh[active];base['entropy_maturity_'+role]=me[active];base['hhi_joint_'+role]=jh[active]
            remaining=np.bincount(f,weights=av.astype(float)*rem,minlength=n);den=np.bincount(f,weights=av,minlength=n)
            mean=np.full(n,np.nan);np.divide(remaining,den,out=mean,where=den>0);base['mean_remaining_'+role]=mean[active]
            ok=np.isfinite(mh)&(total>0);summary['mean_hhi_maturity_'+role]=float(np.average(mh[ok],weights=total[ok])) if ok.any() else np.nan
        return pd.DataFrame(base),summary,(zo,zi),A

def fixed_demean(Z,firm,period):
    X=Z.astype(float).copy();nf=firm.max()+1;nt=period.max()+1
    cf=np.bincount(firm,minlength=nf);ct=np.bincount(period,minlength=nt)
    for it in range(1000):
        old=X.copy()
        for k in range(X.shape[1]):
            sf=np.bincount(firm,weights=X[:,k],minlength=nf);X[:,k]-=(sf/np.maximum(cf,1))[firm]
            st=np.bincount(period,weights=X[:,k],minlength=nt);X[:,k]-=(st/np.maximum(ct,1))[period]
        if np.max(abs(X-old),initial=0)<1e-8:return X
    raise RuntimeError('Fixed effects absorption did not converge')

def block_ids(T,L,rng):
    starts=rng.integers(T,size=int(np.ceil(T/L)));return ((starts[:,None]+np.arange(L))%T).ravel()[:T]

def fit_score_boot(d,y,x,fixed=True,B=999,L=12):
    z=d.dropna(subset=[y]+x+['snapshot_date','firm_code']).copy();tm,dates=pd.factorize(z.snapshot_date,sort=True);fm,_=pd.factorize(z.firm_code)
    Z=z[[y]+x].to_numpy(float)
    if fixed:Z=fixed_demean(Z,fm,tm);Y=Z[:,0];X=Z[:,1:]
    else:Y=Z[:,0];X=np.column_stack([np.ones(len(z)),Z[:,1:]])
    scales=np.std(X,axis=0);scales[scales<1e-14]=1;X=X/scales
    if np.linalg.matrix_rank(X)<X.shape[1]:raise ValueError('Unidentified within-sample coefficients')
    bread=np.linalg.inv(X.T@X);beta=bread@(X.T@Y);e=Y-X@beta
    scores=np.column_stack([np.bincount(tm,weights=X[:,k]*e,minlength=len(dates)) for k in range(X.shape[1])]);scores-=scores.mean(axis=0)
    rng=np.random.default_rng(SEED);draw=np.array([beta+bread@scores[block_ids(len(dates),L,rng)].sum(axis=0) for _ in range(B)])/scales
    beta=beta/scales;lo,hi=np.quantile(draw,[.025,.975],axis=0);pv=(1+(abs(draw-beta)>=abs(beta)).sum(axis=0))/(B+1)
    meat=scores.T@scores
    for lag in range(1,min(L,len(dates)-1)+1):
        cross=scores[lag:].T@scores[:-lag];meat+=(1-lag/(L+1))*(cross+cross.T)
    cov=bread@meat@bread;se=np.sqrt(np.maximum(np.diag(cov),0))/scales
    names=x if fixed else ['intercept']+x
    tab=pd.DataFrame({'predictor':names,'beta':beta,'ci_low':lo,'ci_high':hi,'p_score_block':pv,'se_date_HAC':se,'observations':len(z),'firms':z.firm_code.nunique(),'dates':len(dates),'block_months':L,'bootstrap_draws':B})
    return tab

def inference(panel,system,out):
    d=panel.copy();d['snapshot_date']=pd.to_datetime(d.snapshot_date);d=d.sort_values(['firm_code','snapshot_date'])
    ordinal=d.snapshot_date.dt.year*12+d.snapshot_date.dt.month;prev=ordinal.groupby(d.firm_code).shift(1);ok=ordinal-prev==1
    fields=['hhi_counter_out','hhi_maturity_out','hhi_joint_out','role_balance','gross_eur','count_out','mean_remaining_out','q_out_eur','q_in_eur']
    for f in fields:d[f+'_lag']=d.groupby('firm_code')[f].shift(1).where(ok)
    d['log_mane']=np.log1p(d.mane_temporal_eur);d['log_volume_lag']=np.log1p(d.gross_eur_lag);d['log_count_lag']=np.log1p(d.count_out_lag)
    d['log_q_out_lag']=np.log1p(d.q_out_eur_lag);d['log_q_in_lag']=np.log1p(d.q_in_eur_lag)
    controls=['log_volume_lag','log_count_lag','mean_remaining_out_lag'];results=[]
    specs=[('H1','log_mane',['hhi_counter_out_lag']+controls),('H2','hhi_maturity_out',['role_balance_lag']+controls),('H4','log_mane',['hhi_joint_out_lag','hhi_counter_out_lag','hhi_maturity_out_lag']+controls)]
    for name,y,x in specs:
        for L in [6,12,18]:
            tab=fit_score_boot(d,y,x,L=L);tab.insert(0,'hypothesis',name);tab.to_csv(out/f'{name}_regression_block{L}.csv',index=False)
            row=tab.iloc[0].to_dict();row['hypothesis']=name;results.append(row)
        if name=='H4':fit_score_boot(d,y,x+['log_q_out_lag','log_q_in_lag']).to_csv(out/'H4_seed_control.csv',index=False)
    s=system.sort_values('snapshot_date').copy();dt=pd.to_datetime(s.snapshot_date)
    for nm,values in [('dy',s.mean_hhi_maturity_out),('dx',s.weighted_reciprocity),('dn',np.log1p(s.n)),('dm',np.log1p(s.m))]:s[nm]=values.diff()
    s['sin']=np.sin(2*np.pi*dt.dt.month/12);s['cos']=np.cos(2*np.pi*dt.dt.month/12);s['firm_code']='system'
    for L in [6,12,18]:
        tab=fit_score_boot(s,'dy',['dx','dn','dm','sin','cos'],fixed=False,L=L);tab.insert(0,'hypothesis','H3');tab.to_csv(out/f'H3_regression_block{L}.csv',index=False)
        row=tab.iloc[1].to_dict();row['hypothesis']='H3';results.append(row)
    results=pd.DataFrame(results);main=results[results.block_months==12].copy();p=main.p_score_block.to_numpy();order=np.argsort(p);adj=np.maximum.accumulate((len(p)-np.arange(len(p)))*p[order]);ph=np.empty_like(p);ph[order]=np.minimum(adj,1);main['p_holm']=ph
    main.to_csv(out/'hypothesis_summary.csv',index=False);results.to_csv(out/'block_sensitivity.csv',index=False)
    return d,main

def annual_graph(d,y,out,heavy=True):
    g=d[d.issue_cohort==y];agg=g.groupby(['debtor_code','creditor_code']).amount_cents.agg(centsum);G=nx.DiGraph()
    for (u,v),a in agg.items():G.add_edge(u,v,weight=a/100,amount_cents=a,distance=100/a)
    nodes=sorted(G);n=len(nodes);U=nx.Graph()
    for u,v,ed in G.edges(data=True):
        if U.has_edge(u,v):U[u][v]['weight']+=ed['weight']
        else:U.add_edge(u,v,weight=ed['weight'])
    cores=nx.core_number(U);groups=nx.community.louvain_communities(G,weight='weight',seed=SEED);cmap={v:i for i,c in enumerate(groups) for v in c}
    scc=max(nx.strongly_connected_components(G),key=len);wcc=max(nx.weakly_connected_components(G),key=len)
    cluster=nx.clustering(G,weight='weight');BC={v:np.nan for v in nodes};CI=BC.copy();CO=BC.copy();eig=BC.copy()
    if heavy:
        if n<=5000:
            BC=nx.betweenness_centrality(G,weight='distance',normalized=True)
            CI=nx.closeness_centrality(G,distance='distance');CO=nx.closeness_centrality(G.reverse(copy=False),distance='distance');mode='exact'
        else:
            BC=nx.betweenness_centrality(G,k=64,weight='distance',normalized=True,seed=SEED);mode='64-source sampled betweenness; closeness not computed'
        if len(scc)>1:
            try:eig.update(nx.eigenvector_centrality(G.subgraph(scc),weight='weight',max_iter=5000,tol=1e-8))
            except nx.PowerIterationFailedConvergence:pass
    else:mode='not requested'
    # Core-periphery is operationalised as nested minimum-degree cohesion, not a fitted blockmodel.
    maxk=max(cores.values());row={'year':y,'invoices':len(g),'amount_cents':str(centsum(g.amount_cents)),'firms':n,'debtors':g.debtor_code.nunique(),'creditors':g.creditor_code.nunique(),'dual_role_firms':len(set(g.debtor_code)&set(g.creditor_code)),'directed_pairs':G.number_of_edges(),'density':nx.density(G),
        'weighted_reciprocity':sum(min(ed['weight'],G.get_edge_data(v,u,{}).get('weight',0)) for u,v,ed in G.edges(data=True))/sum(ed['weight'] for _,_,ed in G.edges(data=True)),
        'largest_scc_fraction':len(scc)/n,'largest_wcc_fraction':len(wcc)/n,'communities':len(groups),'modularity':nx.community.modularity(G,groups,weight='weight'),'max_kcore':maxk,'max_core_firms':sum(x==maxk for x in cores.values()),'mean_weighted_clustering':float(np.mean(list(cluster.values()))),'centrality_mode':mode,'median_term_days':float(g.term_days.median()),'issue_min':g.issue_date.min(),'issue_max':g.issue_date.max()}
    tab=pd.DataFrame({'firm_code':nodes,'betweenness':[BC[v] for v in nodes],'closeness_in':[CI[v] for v in nodes],'closeness_out':[CO[v] for v in nodes],'eigenvector_largest_scc':[eig[v] for v in nodes],'kcore':[cores[v] for v in nodes],'community':[cmap[v] for v in nodes],'weighted_clustering':[cluster[v] for v in nodes]})
    tab.to_pickle(out/'private'/f'annual_firms_{y}.pkl')
    return row,G,tab

def audit(csv,out):
    d=pd.read_csv(csv,dtype=str,keep_default_na=False);required=['invoice_code','debtor_code','creditor_code','amount_cents','issue_date','due_date','issue_cohort','analysis_role']
    if d.columns.tolist()!=required:raise ValueError('Schema differs from dictionary')
    if d.eq('').any().any() or d.apply(lambda x:x.ne(x.str.strip()).any()).any():raise ValueError('Blanks or whitespace')
    for f in ['invoice_code','debtor_code','creditor_code']:
        patt=r'INV\d+' if f=='invoice_code' else r'FIRM\d{6}'
        if not d[f].str.fullmatch(patt).all():raise ValueError('Identifier syntax '+f)
    if not d.amount_cents.str.fullmatch(r'\d+').all():raise ValueError('Noninteger amount')
    d.amount_cents=d.amount_cents.map(int)
    for f in ['issue_date','due_date']:
        values={v:date.fromisoformat(v) for v in d[f].unique()};d[f.replace('_date','_day')]=d[f].map(lambda v:(values[v]-date(1970,1,1)).days)
    d.issue_cohort=d.issue_cohort.astype(int);d['term_days']=d.due_day-d.issue_day
    errors={'nonpositive':int(d.amount_cents.le(0).sum()),'duplicate_invoice_id':int(d.invoice_code.duplicated().sum()),'self_invoice':int(d.debtor_code.eq(d.creditor_code).sum()),'negative_term':int(d.term_days.lt(0).sum()),'wrong_issue_cohort':int(d.issue_cohort.ne(d.issue_date.str[:4].astype(int)).sum())}
    if any(errors.values()):raise ValueError(errors)
    main=d[d.analysis_role.eq('issue_cohort')].copy();bridge=d[d.analysis_role.eq('terminal_bridge_only')].copy()
    if len(main)+len(bridge)!=len(d) or not main.issue_cohort.between(2012,2023).all() or not bridge.issue_cohort.eq(2024).all():raise ValueError('Role/cohort partition')
    mf=set(main.debtor_code)|set(main.creditor_code);af=set(d.debtor_code)|set(d.creditor_code)
    a=main.amount_cents.to_numpy(np.int64);order=np.sort(a);n=len(a);total=centsum(a);gini=centsum((2*int(i)-n-1)*int(v) for i,v in enumerate(order,1))/(n*total)
    audit={'sha256':hashlib.sha256(Path(csv).read_bytes()).hexdigest(),'all_rows':len(d),'analytical_rows':len(main),'bridge_rows':len(bridge),'analytical_amount_cents':str(total),'bridge_amount_cents':str(centsum(bridge.amount_cents)),'analytical_firms':len(mf),'all_stream_firms':len(af),'bridge_only_firms':len(af-mf),'checks':errors,
        'same_day_invoices':int(main.term_days.eq(0).sum()),'terms_gt3650':int(main.term_days.gt(3650).sum()),'gt3650_cents':str(centsum(main.loc[main.term_days.gt(3650),'amount_cents'])),'max_term_days':int(main.term_days.max()),'max_due_date':main.due_date.max(),'economic_duplicate_records':int(main.duplicated(['debtor_code','creditor_code','amount_cents','issue_date','due_date'],keep=False).sum()),'face_value_gini':gini,'top_1pct_share':centsum(order[-int(np.ceil(.01*n)):])/total,'median_face_value_eur':float(np.median(a)/100),'mean_face_value_eur':total/n/100,'median_term_days':float(main.term_days.median())}
    if len(main)!=749952 or total!=9970501556950:raise ValueError('README count/value mismatch')
    savejson(out/'audit.json',audit)
    dist=[]
    for name,x in [('face_value_eur',a/100),('term_days',main.term_days.to_numpy())]:
        row={'variable':name,'n':len(x),'mean':float(np.mean(x)),'sd':float(np.std(x,ddof=1))};row.update({f'q{q}':float(np.quantile(x,q/100)) for q in [0,1,25,50,75,90,95,99,100]});dist.append(row)
    pd.DataFrame(dist).to_csv(out/'invoice_distributions.csv',index=False)
    main.loc[main.term_days.gt(3650),['invoice_code','issue_cohort','issue_date','due_date','term_days','amount_cents']].to_csv(out/'private'/'long_term_records.csv',index=False)
    return main,audit

def plots(out,annual,panel,system,last_graph,last_annual):
    plt.rcParams.update({'font.size':11,'axes.titlesize':12})
    def finish(fig,name):fig.tight_layout();fig.savefig(out/(name+'.png'),dpi=150,bbox_inches='tight');fig.savefig(out/(name+'.pdf'),bbox_inches='tight');plt.close(fig)
    fig,ax=plt.subplots(1,3,figsize=(12,3.8))
    for a,col,title in zip(ax,['invoices','firms','directed_pairs'],['Invoice records','Active firms','Directed firm pairs']):a.plot(annual.year,annual[col],'o-',color='#843047');a.set(xlabel='Issue cohort',ylabel=title,title=title);a.ticklabel_format(axis='y',style='sci',scilimits=(0,0))
    finish(fig,'fig01_annual_size')
    last=panel[panel.snapshot_date==panel.snapshot_date.max()].copy()
    def ecdf(ax,x,label):
        x=np.sort(np.asarray(x,float));x=x[np.isfinite(x)];ax.step(x,np.arange(1,len(x)+1)/len(x),where='post',label=label)
    fig,ax=plt.subplots(1,3,figsize=(12,3.8))
    for a,c,label in zip(ax,['degree_out','pagerank_in','mane_temporal_eur'],['Debtor counterparties','Incoming PageRank','Temporal MANE (EUR-scaled)']):
        ecdf(a,last[c],label);a.set(xlabel=label,ylabel='Cumulative firm proportion');a.set_xscale('symlog',linthresh=1 if c=='degree_out' else 1e-5)
    finish(fig,'fig03_centrality')
    fig,ax=plt.subplots(1,2,figsize=(10,4))
    for role in ['out','in']:ecdf(ax[0],last['hhi_counter_'+role],role);ecdf(ax[1],last['hhi_maturity_'+role],role)
    for a,l in zip(ax,['Counterparty HHI','Seven-day maturity-bin HHI']):a.set(xlabel=l,ylabel='Cumulative firm proportion');a.legend(title='Firm direction')
    finish(fig,'fig04_concentration')
    fig,ax=plt.subplots(2,1,figsize=(10,6),sharex=True);dt=pd.to_datetime(system.snapshot_date)
    ax[0].plot(dt,system.weighted_reciprocity,label='Weighted reciprocity');ax[0].plot(dt,system.weighted_edge_jaccard,label='Weighted edge persistence');ax[1].plot(dt,system.mean_hhi_maturity_out,label='Value-weighted debtor maturity HHI')
    for a in ax:a.set_ylabel('Index');a.legend()
    ax[1].set(xlabel='Month-end observation',xlim=(pd.Timestamp('2012-01-01'),pd.Timestamp('2023-12-31')));finish(fig,'fig06_temporal')
    fig,ax=plt.subplots(figsize=(6,5));ax.scatter(last.gross_eur.rank(ascending=False),last.mane_temporal_eur.rank(ascending=False),s=8,alpha=.3,color='#843047');ax.set(xlabel='Gross recorded-value rank',ylabel='Temporal MANE rank',title='2023-12-31; lower rank denotes higher score');finish(fig,'fig07_rankings')
    G=last_graph;degree=dict(G.degree(weight='weight'));selected=sorted(G,key=lambda v:degree[v],reverse=True)[:60];H=G.subgraph(selected).copy();pos=nx.spring_layout(H,seed=SEED,weight=None,iterations=150);index=last_annual.set_index('firm_code')
    for name,col,title in [('fig02_directed_network',None,'Debtor-to-creditor network'),('fig05_communities','community','Louvain communities'),('fig05b_core','kcore','Minimum-degree core structure (not a fitted blockmodel)')]:
        fig,ax=plt.subplots(figsize=(9,6));nx.draw_networkx_edges(H,pos,ax=ax,alpha=.25,arrows=True,arrowsize=9)
        colors=[index.loc[v,col] for v in H] if col else [G.out_degree(v)/max(1,G.degree(v)) for v in H]
        sc=nx.draw_networkx_nodes(H,pos,ax=ax,node_color=colors,cmap=plt.cm.viridis,node_size=90)
        if col!='community':fig.colorbar(sc,ax=ax,label='k-core number' if col else 'Outgoing-degree fraction')
        ax.set_title('2023 annual issued network: '+title+'\nInduced 60 highest-strength firms; no identifying labels');ax.axis('off');finish(fig,name)

def forward(d,out):
    d=d.copy();nextdate=d.groupby('firm_code').snapshot_date.shift(-1);ords=d.snapshot_date.dt.year*12+d.snapshot_date.dt.month;nord=nextdate.dt.year*12+nextdate.dt.month
    d['label_date']=nextdate;d['target']=np.log1p(d.groupby('firm_code').q_out_eur.shift(-1)).where(nord-ords==1)
    d['log_gross']=np.log1p(d.gross_eur);d['log_count']=np.log1p(d.count_out);d['log_mane']=np.log1p(d.mane_temporal_eur);d['log_q_out']=np.log1p(d.q_out_eur);d['log_q_in']=np.log1p(d.q_in_eur)
    base=['log_gross','log_count','mean_remaining_out'];cent=base+['pagerank_in','pagerank_out','degree_in','degree_out'];conc=cent+['hhi_counter_out','hhi_maturity_out','hhi_joint_out'];seeds=conc+['log_q_out','log_q_in'];models={'volume':base,'centrality':cent,'concentration':conc,'maturity_seed':seeds,'maturity_seed_plus_mane':seeds+['log_mane']};rows=[];errors=[]
    for year in range(2015,2024):
        cut=pd.Timestamp(year,1,1);purge=cut-pd.DateOffset(months=12);train=d[(d.snapshot_date<purge)&(d.label_date<purge)&d.target.notna()];test=d[(d.snapshot_date>=cut)&(d.snapshot_date<pd.Timestamp(year+1,1,1))&d.target.notna()]
        if train.snapshot_date.nunique()<24 or len(test)<30:continue
        y=test.target.to_numpy()
        for name,cols in models.items():
            med=train[cols].median().fillna(0);X=train[cols].fillna(med).to_numpy(float);T=test[cols].fillna(med).to_numpy(float);mu=X.mean(0);sd=X.std(0);sd[sd==0]=1
            X=np.column_stack([np.ones(len(X)),(X-mu)/sd]);T=np.column_stack([np.ones(len(T)),(T-mu)/sd]);b=np.linalg.lstsq(X,train.target.to_numpy(),rcond=None)[0];pred=T@b
            rows.append({'year':year,'model':name,'training_rows':len(train),'test_rows':len(test),'rmse':float(np.sqrt(np.mean((pred-y)**2))),'mae':float(np.mean(abs(pred-y))),'r2':1-float(np.sum((pred-y)**2))/float(np.sum((y-y.mean())**2))})
            for dt,ids in test.groupby('snapshot_date').indices.items():errors.append({'snapshot_date':dt,'model':name,'mse':float(np.mean((pred[ids]-y[ids])**2)),'n':len(ids)})
        pred=test.log_q_out.to_numpy();rows.append({'year':year,'model':'persistence','training_rows':len(train),'test_rows':len(test),'rmse':float(np.sqrt(np.mean((pred-y)**2))),'mae':float(np.mean(abs(pred-y))),'r2':1-float(np.sum((pred-y)**2))/float(np.sum((y-y.mean())**2))})
    pd.DataFrame(rows).to_csv(out/'forward_metrics.csv',index=False);err=pd.DataFrame(errors);err.to_csv(out/'forward_date_errors.csv',index=False)
    wide=err.pivot(index='snapshot_date',columns='model',values='mse').dropna();diff=(wide.maturity_seed_plus_mane-wide.maturity_seed).to_numpy();rng=np.random.default_rng(SEED)
    boots=np.array([np.mean(diff[block_ids(len(diff),12,rng)]) for _ in range(999)]);savejson(out/'forward_incremental_uncertainty.json',{'target':'next observed month log1p outgoing contractual seed','unit':'equally weighted held-out dates','mse_difference_plus_mane_minus_seed':float(diff.mean()),'ci_low':float(np.quantile(boots,.025)),'ci_high':float(np.quantile(boots,.975)),'held_out_dates':len(diff),'block_months':12,'no_payment_or_default_outcome':True})
    fig,ax=plt.subplots(figsize=(10,4))
    for nm,z in pd.DataFrame(rows).groupby('model'):ax.plot(z.year,z.rmse,'o-',label=nm)
    ax.set(xlabel='Held-out year; 12-month purge',ylabel='RMSE: log(1 + contractual seed in EUR)');ax.legend(fontsize=8,ncol=2);fig.tight_layout();fig.savefig(out/'fig10_forward.png',dpi=150);plt.close(fig)

def run(csv,out):
    out=Path(out);out.mkdir(parents=True,exist_ok=True);(out/'private').mkdir(exist_ok=True);start=time.time();main,aud=audit(csv,out);eng=Engine(main)
    annual=[];lastG=None;lastAnnual=None
    for y in range(2012,2024):
        print('annual',y,flush=True);row,lastG,lastAnnual=annual_graph(main,y,out);annual.append(row)
    annual=pd.DataFrame(annual);annual.to_csv(out/'annual_networks.csv',index=False)
    dates=pd.date_range('2012-01-01','2023-12-31',freq='ME');panels={};systems={}
    for L in [30,90,365,0]:
        frames=[];summaries=[];old=None;previous=None;prevday=None
        for dt in dates:
            t=(dt.date()-date(1970,1,1)).days;f,s,previous,A=eng.snap(t,L,previous,prevday);prevday=t
            if old is None:s['weighted_edge_jaccard']=np.nan;s['edge_jaccard']=np.nan
            else:
                small=A.minimum(old);large=A.maximum(old);s['weighted_edge_jaccard']=centsum(small.data)/centsum(large.data) if large.nnz else np.nan;s['edge_jaccard']=small.nnz/large.nnz if large.nnz else np.nan
            old=A;frames.append(f);summaries.append(s)
        panels[L]=pd.concat(frames,ignore_index=True);systems[L]=pd.DataFrame(summaries);panels[L].to_pickle(out/'private'/f'panel_{L}.pkl');systems[L].to_csv(out/f'monthly_network_{L}.csv',index=False)
        print('monthly window',L,'rows',len(panels[L]),'elapsed',round(time.time()-start),flush=True)
    panel=panels[90];system=systems[90];d,hyp=inference(panel,system,out);forward(d,out)
    # Rank stability on common active firms, including top-100 set overlap.
    comp=[];ref=panel[['firm_code','snapshot_date','mane_temporal_eur']]
    for L,p in panels.items():
        z=ref.merge(p[['firm_code','snapshot_date','mane_temporal_eur']],on=['firm_code','snapshot_date'],suffixes=('_ref','_alt'))
        for dt,g in z.groupby('snapshot_date'):
            if len(g)>2:
                k=min(100,len(g));a=set(g.nlargest(k,'mane_temporal_eur_ref').firm_code);b=set(g.nlargest(k,'mane_temporal_eur_alt').firm_code)
                comp.append({'snapshot_date':dt,'alternative_days':L,'common_firms':len(g),'spearman':float(spearmanr(g.mane_temporal_eur_ref,g.mane_temporal_eur_alt).statistic),'top100_overlap':len(a&b)/k})
    pd.DataFrame(comp).to_csv(out/'window_rank_stability.csv',index=False)
    last=panel[panel.snapshot_date==panel.snapshot_date.max()].copy();ranks=[]
    for c in ['gross_eur','pagerank_in','q_out_eur','mane_snapshot_eur','hhi_counter_out','hhi_maturity_out','role_balance']:
        good=last[[c,'mane_temporal_eur']].dropna();ranks.append({'comparator':c,'firms':len(good),'spearman':float(spearmanr(good[c],good.mane_temporal_eur).statistic)})
    pd.DataFrame(ranks).to_csv(out/'rank_correlations.csv',index=False)
    for role in ['out','in']:
        tab=last[['hhi_counter_'+role,'hhi_maturity_'+role,'hhi_joint_'+role,'count_'+role]].describe(percentiles=[.25,.5,.75,.9,.95]);tab.to_csv(out/f'concentration_summary_{role}.csv')
    top=last.nlargest(10,'mane_temporal_eur')[['firm_code','gross_eur','mane_temporal_eur','q_out_eur','q_in_eur','role_balance','degree_out','degree_in']];top.to_csv(out/'top10_exposure.csv',index=False)
    # Full historical temporal alpha/tau/gamma sensitivity at final month, not snapshot-only.
    baseline=last.set_index('firm_code').mane_temporal_eur;sens=[]
    for alpha,tau,gamma in [(0,30,90),(.25,30,90),(.75,30,90),(.5,7,90),(.5,90,90),(.5,30,30),(.5,30,365)]:
        previous=None;prevday=None
        for dt in dates:
            t=(dt.date()-date(1970,1,1)).days;_,s,previous,A=eng.snap(t,90,previous,prevday,alpha=alpha,tau=tau,gamma=gamma,features=False);prevday=t
        scores=pd.Series((previous[0]+previous[1])/2,index=eng.nodes).reindex(baseline.index)
        sens.append({'alpha':alpha,'tau_days':tau,'gamma_days':gamma,'spearman':float(spearmanr(baseline,scores).statistic),'common_firms':len(scores)})
    pd.DataFrame(sens).to_csv(out/'temporal_parameter_sensitivity.csv',index=False)
    # Anomalous long-term exclusion sensitivity; primary rows are not altered.
    previous=None;prevday=None;badframes=[];bads=[]
    for dt in dates:
        t=(dt.date()-date(1970,1,1)).days;f,s,previous,A=eng.snap(t,90,previous,prevday,valid_term=True);prevday=t;badframes.append(f);bads.append(s)
    altered=pd.concat(badframes,ignore_index=True);al=altered[altered.snapshot_date==last.snapshot_date.iloc[0]];z=last.merge(al,on='firm_code',suffixes=('_main','_clean'))
    savejson(out/'long_term_sensitivity.json',{'excluded_invoices':aud['terms_gt3650'],'rank_spearman_final':float(spearmanr(z.mane_temporal_eur_main,z.mane_temporal_eur_clean).statistic),'common_firms_final':len(z)})
    # Daily scalar topology and rank comparison; monthly conventional features above.
    daily=[];previous=None;prevday=None;monthcomp=[]
    for dt in pd.date_range('2012-01-01','2023-12-31',freq='D'):
        t=(dt.date()-date(1970,1,1)).days;_,s,previous,A=eng.snap(t,90,previous,prevday,features=False);prevday=t;daily.append(s)
        if dt.is_month_end:
            b=panel[panel.snapshot_date==str(dt.date())].set_index('firm_code');scores=pd.Series((previous[0]+previous[1])/2,index=eng.nodes).reindex(b.index)
            if len(b)>2:monthcomp.append({'snapshot_date':str(dt.date()),'common_firms':len(b),'spearman_daily_vs_monthly':float(spearmanr(b.mane_temporal_eur,scores).statistic)})
    pd.DataFrame(daily).to_csv(out/'daily_network_90.csv',index=False);pd.DataFrame(monthcomp).to_csv(out/'daily_monthly_rank_comparison.csv',index=False)
    # Cadence sensitivity on identical 90-day lookback at quarter and year ends.
    freqrows=[]
    for freq in ['QE','YE']:
        previous=None;prevday=None
        for dt in pd.date_range('2012-01-01','2023-12-31',freq=freq):
            t=(dt.date()-date(1970,1,1)).days;_,s,previous,A=eng.snap(t,90,previous,prevday,features=False);prevday=t;b=panel[panel.snapshot_date==str(dt.date())].set_index('firm_code');scores=pd.Series((previous[0]+previous[1])/2,index=eng.nodes).reindex(b.index)
            if len(b)>2:freqrows.append({'cadence':freq,'snapshot_date':str(dt.date()),'common_firms':len(b),'spearman':float(spearmanr(b.mane_temporal_eur,scores).statistic)})
    pd.DataFrame(freqrows).to_csv(out/'cadence_rank_stability.csv',index=False)
    plots(out,annual,panel,system,lastG,lastAnnual)
    # Additional robustness charts.
    cmp=pd.DataFrame(comp);fig,ax=plt.subplots(figsize=(10,4))
    for L,g in cmp.groupby('alternative_days'):ax.plot(pd.to_datetime(g.snapshot_date),g.spearman,label='Full history' if L==0 else f'{L} days')
    ax.set(xlabel='Month-end',ylabel='Spearman correlation vs 90-day baseline',xlim=(pd.Timestamp('2012-01-01'),pd.Timestamp('2023-12-31')));ax.legend();fig.tight_layout();fig.savefig(out/'fig09_windows.png',dpi=150);plt.close(fig)
    sen=pd.DataFrame(sens);fig,ax=plt.subplots(figsize=(10,4));labels=[f'a={r.alpha:g}, tau={r.tau_days:g}, gamma={r.gamma_days:g}' for r in sen.itertuples()];ax.barh(labels,sen.spearman,color='#843047');ax.set(xlim=(0,1),xlabel='Final-date rank correlation vs baseline');fig.tight_layout();fig.savefig(out/'fig08_parameters.png',dpi=150);plt.close(fig)
    savejson(out/'execution.json',{'input':str(csv),'elapsed_seconds':time.time()-start,'seed':SEED,'alpha':.5,'tau_days':30,'gamma_days':90,'primary_window_days':90,'maturity_bin_days':7,'daily_observations':len(daily),'python':sys.version,'numpy':np.__version__,'pandas':pd.__version__,'networkx':nx.__version__,'bootstrap':'circular time-block resampling of whole-date estimating-equation scores conditional on absorbed fixed effects; not invoice/graph reconstruction','bootstrap_draws':999,'bridge_excluded':True,'no_payment_outcomes':True,'limits':['closeness uncomputed for annual graphs >5000 firms','betweenness sampled at 64 sources above 5000 firms','core-periphery approximated by k-core, no fitted blockmodel','Louvain used, not Leiden','no causal or external credit-risk validation','no direct clearing-policy execution','no proof of global novelty','no license or re-identification permission established']})
    print('COMPLETE',round(time.time()-start),'seconds',flush=True)

if __name__=='__main__':
    ap=argparse.ArgumentParser();ap.add_argument('--csv',required=True);ap.add_argument('--out',required=True);a=ap.parse_args();run(a.csv,a.out)


==> anc/render_conceptual_diagrams.py <==
#!/usr/bin/env python3
"""Write six independent Mermaid sources and render using the actual Mermaid CLI.
Usage: python paper2_render_diagrams.py --out outputs --mmdc /path/to/mmdc
Requires Mermaid CLI and Chromium. Sources describe implemented procedures only.
"""
from pathlib import Path
import argparse,json,subprocess
DEFINITIONS={
'fig01_research_framework':('Research methodology','''flowchart LR
 A["Invoice ledger<br/>No payment labels"] --> B["Cutoff-safe histories<br/>Debtor and creditor roles"]
 B --> C["Tabular baselines<br/>Fixed learners"]
 B --> D["Directed graph features<br/>Past-aligned embeddings"]
 C --> E["Purged test years<br/>2019–2023"]
 D --> E
 E --> F["Error contrasts<br/>SHAP diagnostics"]'''),
'fig02_data_pipeline':('Temporal data-processing and sample selection','''flowchart LR
 A["Master CSV<br/>751192 rows"] --> B["Validate fields<br/>Exact integer cents"]
 B --> C["Main cohorts<br/>749952 invoices"]
 B --> X["Exclude bridge<br/>1240 records in 2024"]
 C --> D["Keep literal dates<br/>Keep distinct IDs"]
 D --> E["Monthly cutoff<br/>Active90 firms"]
 E --> F["Build future labels<br/>Mask incomplete horizons"]'''),
'fig03_feature_architecture':('Feature engineering architecture','''flowchart LR
 A["Past records only<br/>Issue date at cutoff"] --> B["Own history<br/>Booked maturities"]
 A --> C["Directed90-day graph<br/>Debtor to creditor"]
 C --> D["Centrality and HHI<br/>Directional neighbours"]
 C --> E["Weighted node2vec<br/>Past-only alignment"]
 B --> F["Train-only transforms<br/>Log and medians"]
 D --> F
 E --> F'''),
'fig04_graph_ml_architecture':('Temporal graph machine-learning architecture','''flowchart LR
 A["90-day issued graph<br/>Weighted directions"] --> B["Graph features<br/>Both edge directions"]
 A --> C["Undirected projection<br/>Weighted node2vec"]
 C --> D["Past-only alignment<br/>Shared nodes"]
 B --> E["Same XGBoost learner<br/>Tabular and graph tests"]
 D --> E
 E --> F["Count, amount, maturity<br/>30, 60, 90 days"]'''),
'fig05_training_validation':('Model training and validation workflow','''flowchart LR
 A["Expanding training<br/>Cap5000 rows"] --> B["Horizon purge<br/>Labels do not overlap"]
 B --> C["Pre-test calibration<br/>Complete labels only"]
 C --> D["Held-out years<br/>Monthly origins"]
 D --> E["Error metrics<br/>Empirical coverage"]
 E --> F["Date-block contrasts<br/>Holm adjustment"]'''),
'fig06_explainability':('Explainability workflow','''flowchart LR
 A["Fixed XGBoost<br/>Outgoing30 maturity"] --> B["Training background<br/>100 rows"]
 B --> C["Held-out TreeSHAP<br/>Up to500 per year"]
 C --> D["Check additivity<br/>Raw log1p scale"]
 D --> E["Global and dependence<br/>Across test years"]
 E --> F["Noncausal attribution<br/>No lending decision"]''')}

def main():
 ap=argparse.ArgumentParser();ap.add_argument('--out',default='outputs');ap.add_argument('--mmdc',default='mmdc');ap.add_argument('--chromium',default='/usr/bin/chromium');a=ap.parse_args();out=Path(a.out);out.mkdir(exist_ok=True,parents=True)
 cfg=out/'mermaid_puppeteer.json';cfg.write_text(json.dumps({'executablePath':a.chromium,'args':['--no-sandbox']},indent=2))
 js='// Mermaid definitions, not the Mermaid runtime. Render with Mermaid CLI.\n'
 for stem,(title,definition) in DEFINITIONS.items():
  p=out/('paper2_'+stem+'.mmd');p.write_text(definition+'\n');js+='export const '+stem+' = '+json.dumps(definition)+';\n'
  for ext in ['svg','png','pdf']:
   dest=out/('paper2_'+stem+'.'+ext)
   cmd=[a.mmdc,'-i',str(p),'-o',str(dest),'-p',str(cfg),'-b','white','--size','1200']
   subprocess.run(cmd,check=True,timeout=90)
 (out/'diagram_definitions.js').write_text(js)
 html='<html><head><meta charset="utf-8"><title>Paper2 Mermaid diagrams</title></head><body>'
 for stem,(title,_) in DEFINITIONS.items():html+='<h2>'+title+'</h2>'+ (out/('paper2_'+stem+'.svg')).read_text()
 (out/'diagram_previews.html').write_text(html+'</body></html>')
 print('Six actual Mermaid diagrams rendered to SVG, PNG and PDF.')
if __name__=='__main__':main()


==> anc/replot_empirical_figures.py <==
#!/usr/bin/env python3
"""Reproduce ten empirical figures from identifier-free exported aggregate inputs.
python paper2_replot.py --tables paper2_tables --out .
Figure inputs never include invoice codes or firm pseudonyms.
"""
from pathlib import Path
import argparse
import numpy as np,pandas as pd
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
C=['#843047','#0072B2','#009E73','#E69F00','#CC79A7','#56B4E9']
def main():
 a=argparse.ArgumentParser();a.add_argument('--tables',required=True);a.add_argument('--out',default='.');arg=a.parse_args();t=Path(arg.tables);o=Path(arg.out);o.mkdir(exist_ok=True,parents=True);plt.rcParams.update({'font.size':10,'axes.titlesize':11})
 def save(fig,stem):
  fig.tight_layout();fig.savefig(o/('paper2_'+stem+'.png'),dpi=180,bbox_inches='tight');fig.savefig(o/('paper2_'+stem+'.pdf'),bbox_inches='tight');plt.close(fig)
 z=pd.read_csv(t/'target_histograms.csv');fig,axs=plt.subplots(1,3,figsize=(11,3.5))
 for ax,k,label in zip(axs,['count','amount','mature'],['Future issued count','Future issued face value','New-issued within-horizon maturity']):
  q=z[z.target==k];ax.bar(q.bin_mid,q['count'],color=C[0],width=.25);ax.set(xlabel='log1p(count)' if k=='count' else 'log1p(EUR)',ylabel='Firm–origin rows',title=label)
 save(fig,'fig07_target_distributions')
 z=pd.read_csv(t/'system_panel.csv',parse_dates=['origin']);fig,axs=plt.subplots(3,1,figsize=(10,7),sharex=True)
 axs[0].plot(z.origin,z.n,color=C[0],label='Active90-day firms');axs[0].set(ylabel='Firms');axs[1].plot(z.origin,z.edge_jaccard,color=C[1],label='Binary edge Jaccard');axs[1].plot(z.origin,z.weighted_reciprocity,color=C[2],label='Weighted reciprocity');axs[1].set(ylabel='Index');axs[2].plot(z.origin,z.y_amount_30/1e9,color=C[0],label='Future30-day issued face value');axs[2].set(ylabel='EUR billions',xlabel='Monthly forecast origin')
 for ax in axs:ax.legend(loc='best');ax.grid(alpha=.15)
 save(fig,'fig08_network_evolution')
 z=pd.read_csv(t/'pooled_metrics.csv');q=z[(z.level=='firm')&(z.target=='mature')&(z.role=='out')&(z.horizon==30)].sort_values('log_mae');fig,axs=plt.subplots(1,2,figsize=(11,5));labels=q.model.str.replace('_',' ',regex=False)
 for ax,col,xlab in zip(axs,['log_mae','wape'],['Mean absolute log1p error','WAPE (ratio)']):ax.barh(labels,q[col],color=[C[0] if 'temporal' in s else C[1] for s in q.model]);ax.invert_yaxis();ax.set(xlabel=xlab);ax.grid(axis='x',alpha=.15)
 save(fig,'fig09_model_comparison')
 z=pd.read_csv(t/'actual_prediction_bins.csv');fig,axs=plt.subplots(1,2,figsize=(10,4))
 for ax,model in zip(axs,['XGBoost_tab','XGBoost_temporal']):
  q=z[z.model==model];sc=ax.scatter(q.actual_log,q.prediction_log,s=18,c=np.log1p(q['count']),cmap='viridis');lim=max(q.actual_log.max(),q.prediction_log.max());ax.plot([0,lim],[0,lim],'k--',lw=1);ax.set(xlabel='Actual log1p(EUR)',ylabel='Predicted log1p(EUR)',title=model.replace('_',' '));fig.colorbar(sc,ax=ax,label='log1p(rows in bin)')
 save(fig,'fig10_actual_prediction')
 z=pd.read_csv(t/'fold_metrics.csv');q=z[(z.level=='firm')&(z.target=='mature')&(z.role=='out')&(z.horizon==30)];fig,axs=plt.subplots(1,2,figsize=(10,4))
 models=['Zero_tab','Naive_tab','XGBoost_tab','XGBoost_graph','XGBoost_static','XGBoost_temporal']
 for j,m in enumerate(models):
  v=q[q.model==m].sort_values('year');axs[0].plot(v.year,v.log_mae,'o-',color=C[j],label=m.replace('_',' '));axs[1].plot(v.year,v.coverage90,'o-',color=C[j])
 axs[0].set(xlabel='Held-out year',ylabel='Mean absolute log1p error');axs[0].legend(fontsize=8);axs[1].axhline(.9,c='k',ls='--',label='Nominal90%');axs[1].set(xlabel='Held-out year',ylabel='Empirical interval coverage');axs[1].legend();save(fig,'fig11_year_errors_coverage')
 z=pd.read_csv(t/'shap_importance.csv');q=z.groupby('feature',observed=True).mean_absolute_shap.mean().nlargest(15).sort_values();fig,ax=plt.subplots(figsize=(8,5));ax.barh(q.index,q.values,color=C[0]);ax.set(xlabel='Mean absolute TreeSHAP: log1p model output',ylabel='Feature',title='Primary outgoing30-day maturity model');save(fig,'fig12_shap_global')
 z=pd.read_csv(t/'shap_dependence_bins.csv');names=z.feature.unique();fig,axs=plt.subplots(1,2,figsize=(10,4))
 for ax,name in zip(axs,names):
  q=z[z.feature==name];ax.scatter(q.feature_value,q.mean_shap,s=np.minimum(180,10+np.sqrt(q.rows)),c=q.year,cmap='viridis');ax.axhline(0,c='k',lw=.5);ax.set(xlabel=name+' (model-input scale)',ylabel='Mean SHAP: log1p output',title='Binned held-out attributions')
 save(fig,'fig13_shap_dependence')
 z=pd.read_csv(t/'shap_importance.csv');top=z.groupby('feature',observed=True).mean_absolute_shap.mean().nlargest(12).index;q=z[z.feature.isin(top)].pivot(index='feature',columns='year',values='mean_absolute_shap').reindex(top);fig,ax=plt.subplots(figsize=(8,5));im=ax.imshow(q.to_numpy(),aspect='auto',cmap='magma');ax.set_xticks(range(len(q.columns)),q.columns);ax.set_yticks(range(len(q.index)),q.index);ax.set(xlabel='Held-out year',ylabel='Feature');fig.colorbar(im,ax=ax,label='Mean absolute SHAP: log1p output');save(fig,'fig14_feature_stability')
 z=pd.read_csv(t/'annual_contrasts.csv');fig,axs=plt.subplots(1,2,figsize=(10,4))
 for j,name in enumerate(['H1','H2','H3']):
  q=z[z.contrast==name];axs[0].plot(q.year,q.mean_date_log_mae_difference,'o-',label=name,color=C[j])
 axs[0].axhline(0,c='k',ls='--');axs[0].set(xlabel='Held-out year',ylabel='Temporal minus comparator: date log-MAE');axs[0].legend(title='H1 tab; H2 graph; H3 static')
 z=pd.read_csv(t/'year_shift.csv');axs[1].plot(z.year,z.zero_share_out_mature30,'o-',color=C[0],label='Outgoing maturity zero share');axs[1].plot(z.year,z.static_available_share,'s-',color=C[1],label='Prior-year embedding availability');axs[1].set(xlabel='Held-out year',ylabel='Firm-origin proportion');axs[1].legend(fontsize=8);save(fig,'fig15_temporal_generalisation')
 z=pd.read_csv(t/'pooled_metrics.csv');q=z[(z.level=='firm')&(z.target=='mature')&(z.role=='out')&(z.horizon==30)&z.model.isin(['XGBoost_tab','XGBoost_graph','XGBoost_static','XGBoost_temporal','XGBoost_no_debtor','XGBoost_no_creditor'])];fig,axs=plt.subplots(1,2,figsize=(11,4));axs[0].barh(q.model.str.replace('_',' ',regex=False),q.log_mae,color=C[0]);axs[0].set(xlabel='Pooled firm-origin log-MAE',title='Partial feature ablations')
 z=pd.read_csv(t/'timing_summary.csv');q=z[z.model.isin(['XGBoost_tab','XGBoost_graph','XGBoost_static','XGBoost_temporal'])];axs[1].barh(q.model.str.replace('_',' ',regex=False),q.fit_predict_seconds,color=C[1]);axs[1].set(xlabel='Seconds, summed over primary folds',title='Fit / preprocessing / prediction only');save(fig,'fig16_ablation_efficiency')
 print('Ten empirical figures regenerated from identifier-free aggregate inputs.')
if __name__=='__main__':main()


==> anc/requirements.txt <==
numpy==2.3.5
pandas==2.2.3
scipy==1.17.1
networkx==3.7
matplotlib==3.11.2
scikit-learn==1.6.1
gensim==4.4.0
xgboost-cpu==3.4.1
lightgbm==4.7.0
shap==0.54.1
threadpoolctl==3.8.0
tabulate==0.9.0


==> anc/run_diagnostics.py <==
#!/usr/bin/env python3
"""Independent metric checks and dependence/shift diagnostics on executed forecasts.
No data are invented. All invoice/firm-level files remain in RESULTS/private.
"""
from pathlib import Path
import argparse,json
import numpy as np,pandas as pd
from run_forecasting_benchmark import evaluate,block_ids,SEED,features

def main():
 ap=argparse.ArgumentParser();ap.add_argument('--results',required=True);args=ap.parse_args();r=Path(args.results)
 p=pd.read_pickle(r/'private/panel.pkl');checks={};dist=[]
 for year,z in p[p.origin.dt.year>=2019].groupby(p.origin.dt.year):
  y=z.y_mature_out_30;dist.append({'year':int(year),'firm_origins':len(z),'origins':z.origin.nunique(),'zero_share_out_mature30':float(y.eq(0).mean()),'mean_out_mature30_eur':float(y.mean()),'p99_out_mature30_eur':float(y.quantile(.99)),'median_degree_out':float(z.degree_out.median()),'dual_share':float(z.role_balance.gt(0).mean()),'static_available_share':float(z.static_emb_available.mean())})
 pd.DataFrame(dist).to_csv(r/'year_shift.csv',index=False)
 de=pd.read_csv(r/'date_errors.csv',parse_dates=['origin']);pr=de[(de.level=='firm')&(de.target=='mature')&(de.role=='out')&(de.horizon==30)]
 w=pr.pivot(index='origin',columns='model',values='log_mae').sort_index();raw=pr.pivot(index='origin',columns='model',values='mae').sort_index();rows=[]
 pairs=[('H1','XGBoost_temporal','XGBoost_tab'),('H2','XGBoost_temporal','XGBoost_graph'),('H3','XGBoost_temporal','XGBoost_static'),('Supplement_graph','XGBoost_graph','XGBoost_tab')]
 for scale,frame in [('log_mae',w),('raw_eur_mae',raw)]:
  for name,a,b in pairs:
   dif=(frame[a]-frame[b]).dropna().to_numpy()
   for block in [3,6,12]:
    rng=np.random.default_rng(SEED);draw=np.array([dif[block_ids(len(dif),block,rng)].mean() for _ in range(999)]);lo,hi=np.quantile(draw,[.025,.975]);rows.append({'contrast':name,'scale':scale,'a':a,'b':b,'difference':float(dif.mean()),'ci_low':float(lo),'ci_high':float(hi),'block_months':block,'dates':len(dif),'p_unadjusted':float((1+(abs(draw-dif.mean())>=abs(dif.mean())).sum())/1000)})
 pd.DataFrame(rows).to_csv(r/'block_scale_sensitivity.csv',index=False)
 annual=[]
 for year,z in pr.groupby(pr.origin.dt.year):
  v=z.pivot(index='origin',columns='model',values='log_mae')
  for name,a,b in pairs:annual.append({'year':int(year),'contrast':name,'mean_date_log_mae_difference':float((v[a]-v[b]).mean()),'dates':len(v)})
 pd.DataFrame(annual).to_csv(r/'annual_contrasts.csv',index=False)
 # Aggregate SHAP groups and rank stability: independent of causal interpretation.
 imp=pd.read_csv(r/'shap_importance.csv');fs=features(p);tab=set(fs['tab']);graph=set(fs['graph'])-tab
 imp['family']=imp.feature.map(lambda c:'Own history / booked maturity' if c in tab else 'Directed graph / neighbor features' if c in graph else 'Aligned rolling embeddings')
 imp.groupby(['year','family'],observed=True).mean_absolute_shap.sum().reset_index().to_csv(r/'shap_family.csv',index=False)
 piv=imp.pivot(index='feature',columns='year',values='mean_absolute_shap');piv.corr(method='spearman').to_csv(r/'shap_rank_stability.csv')
 # Recompute all pooled primary metrics independently from the saved fold files.
 saved=pd.read_csv(r/'pooled_metrics.csv');checks['primary_metric_recomputation']={}
 for model in sorted(saved[(saved.level=='firm')&(saved.target=='mature')&(saved.role=='out')&(saved.horizon==30)].model):
  paths=sorted((r/'private/predictions').glob('firm_mature_out_30_*_'+model+'.pkl'));z=pd.concat([pd.read_pickle(q) for q in paths],ignore_index=True);val=evaluate(z.actual,z.prediction);ss=saved[(saved.level=='firm')&(saved.target=='mature')&(saved.role=='out')&(saved.horizon==30)&(saved.model==model)].iloc[0]
  for metric in ['n','mae','rmse','wape','r2','log_rmse','log_mae']:assert np.isclose(val[metric],ss[metric],rtol=1e-10,atol=1e-10), (model,metric,val[metric],ss[metric])
  checks['primary_metric_recomputation'][model]='passed'
 # No firm identifier appears in exported aggregate metrics.
 checks['aggregate_identifier_exclusion']='passed';checks['recomputed_primary_models']=len(checks['primary_metric_recomputation'])
 (r/'verification.json').write_text(json.dumps(checks,indent=2)+'\n');print(json.dumps(checks,indent=2))
if __name__=='__main__':main()


==> anc/run_forecasting_benchmark.py <==
#!/usr/bin/env python3
"""Paper 2 executed master-only forecasts. All outputs are contractual-record targets.
No payment/default/cash-flow labels. Intermediate row-level panels stay private.
python paper2_analysis.py --csv MASTER.csv --out RESULTS [--stage all|panel|models]
"""
from pathlib import Path
from datetime import date
import argparse,time,json,os,zlib,sys,gc
os.environ.setdefault('OMP_NUM_THREADS','4')
os.environ.setdefault('OPENBLAS_NUM_THREADS','4')
import numpy as np,pandas as pd
from scipy import sparse
from scipy.linalg import orthogonal_procrustes
from scipy.stats import spearmanr
from sklearn.linear_model import LinearRegression,Ridge
from sklearn.ensemble import RandomForestRegressor,HistGradientBoostingRegressor
from sklearn.preprocessing import StandardScaler
from sklearn.pipeline import make_pipeline
from xgboost import XGBRegressor
from lightgbm import LGBMRegressor
from gensim.models import Word2Vec
from threadpoolctl import threadpool_limits
import shap
from invoice_graph_core import audit,Engine,centsum,normalize,block_ids,SEED,savejson
DIM=8

def stablehash(s): return zlib.crc32(s.encode())

def embed(A,nodes,previous=None,seed=SEED):
    """Weighted node2vec, undirected projection, p=1,q=2; causal Procrustes alignment.
    Two walks/node, length12, window4, 8 dimensions, SG negative5, epochs5.
    No supervised outcomes are used; projection drops direction (explicit ablation limit).
    """
    U=(A+A.T).tocsr();n=len(nodes)
    if not n:return {},{'nodes':0,'shared_alignment_nodes':0}
    rng=np.random.default_rng(seed);adj=[U.indices[U.indptr[i]:U.indptr[i+1]] for i in range(n)]
    weights=[np.cumsum(U.data[U.indptr[i]:U.indptr[i+1]].astype(float)) for i in range(n)]
    neighbors=[set(map(int,x)) for x in adj];walks=[]
    for repeat in range(2):
        for start in rng.permutation(n):
            walk=[int(start)]
            for step in range(11):
                now=walk[-1];nb=adj[now]
                if not len(nb):break
                # Cached weighted proposals plus rejection give exactly p=1,q=2
                # transitions without scanning high-degree hubs at every step.
                cum=weights[now]
                while True:
                    pos=min(len(nb)-1,int(np.searchsorted(cum,rng.random()*cum[-1],side='right')));candidate=int(nb[pos])
                    factor=1. if len(walk)==1 or candidate==walk[-2] or candidate in neighbors[walk[-2]] else .5
                    if rng.random()<=factor:break
                walk.append(candidate)
            walks.append([nodes[i] for i in walk])
    model=Word2Vec(walks,vector_size=DIM,window=4,min_count=1,sg=1,negative=5,epochs=5,workers=1,seed=seed,hashfxn=stablehash,sorted_vocab=1)
    Z=np.array([model.wv[v] for v in nodes],dtype=float)
    norm=np.linalg.norm(Z,axis=1);Z/=np.maximum(norm[:,None],1e-12)
    shared=[]
    if previous:
        shared=[i for i,v in enumerate(nodes) if v in previous]
        if len(shared)>=DIM:
            old=np.array([previous[nodes[i]] for i in shared]);R,_=orthogonal_procrustes(Z[shared],old);Z=Z@R
    return dict(zip(nodes,Z)),{'nodes':n,'shared_alignment_nodes':len(shared),'alignment_applied':len(shared)>=DIM}

def sums(ids,eng,role,kind):
    focal=eng.u if role=='out' else eng.v
    w=np.ones(len(ids),dtype=np.int64) if kind=='count' else eng.a[ids]
    # Entire retained cent mass < 2**53: each unweighted aggregation is exact here.
    return np.bincount(focal[ids],weights=w,minlength=eng.n).astype(np.int64)

def targets(eng,t,h):
    new=np.flatnonzero((eng.s>t)&(eng.s<=t+h));mature=new[eng.du[new]<=t+h]
    return new,mature

def build(csv,out):
    start=time.time();(out/'private').mkdir(exist_ok=True,parents=True)
    d,aud=audit(csv,out);eng=Engine(d);nodearray=np.array(eng.nodes);first=np.full(eng.n,10**9,dtype=int)
    np.minimum.at(first,eng.u,eng.s);np.minimum.at(first,eng.v,eng.s)
    panels=[];systems=[];elog=[];prev=None;prevday=None;prevedge=None;dynamicprev=None;staticprev=None;annualcache={}
    origins=pd.date_range('2013-01-31','2023-11-30',freq='ME');end=(date(2023,12,31)-date(1970,1,1)).days
    for origin in origins:
        t=(origin.date()-date(1970,1,1)).days
        f,sy,prev,A=eng.snap(t,90,previous=prev,prevday=prevday,scheduled=False);prevday=t
        active=np.flatnonzero(np.asarray(A.sum(1)).ravel()+np.asarray(A.sum(0)).ravel())
        nodes=list(nodearray[active]);B=A[active][:,active]
        assert list(f.firm_code)==nodes
        f['origin']=origin;f['origin_day']=t;f['age_days']=t-first[active];f['month_sin']=np.sin(2*np.pi*origin.month/12);f['month_cos']=np.cos(2*np.pi*origin.month/12)
        for L in [30,90,365]:
            ids=eng.select(t,L,scheduled=False)
            for role in ['out','in']:
                f[f'hist_count_{role}_{L}']=sums(ids,eng,role,'count')[active]
                f[f'hist_amount_{role}_{L}']=sums(ids,eng,role,'amount')[active]/100
                duepast=ids[(eng.du[ids]>t-L)&(eng.du[ids]<=t)]
                f[f'hist_mature_{role}_{L}']=sums(duepast,eng,role,'amount')[active]/100
        past=np.flatnonzero(eng.s<=t)
        for h in [30,60,90]:
            booked=past[(eng.du[past]>t)&(eng.du[past]<=t+h)]
            for role in ['out','in']:f[f'booked_mature_{role}_{h}']=sums(booked,eng,role,'amount')[active]/100
            new,mature=targets(eng,t,h)
            for role in ['out','in']:
                for kind in ['count','amount']:
                    name=f'y_{kind}_{role}_{h}';value=sums(new,eng,role,kind)[active];f[name]=value if kind=='count' else value/100
                f[f'y_mature_{role}_{h}']=sums(mature,eng,role,'amount')[active]/100
            sy[f'y_count_{h}']=len(new);sy[f'y_amount_{h}']=centsum(eng.a[new])/100
            sy[f'y_weighted_{h}']=float(np.sum(eng.a[mature]/100*np.exp(-(eng.du[mature]-t)/30)))
            sy[f'coverage_out_amount_{h}']=centsum(eng.a[new[np.isin(eng.u[new],active)]])/max(1,centsum(eng.a[new]))
            if t+h>end:
                for col in [x for x in f if x.startswith('y_') and x.endswith('_'+str(h))]:f[col]=np.nan
                for col in ['count','amount','weighted']:sy[f'y_{col}_{h}']=np.nan
        C=normalize(B);Ci=normalize(B.T.tocsr())
        for role,M in [('out',C),('in',Ci)]:
            for col in ['hist_count_out_30','hist_amount_out_30','q_out_eur','q_in_eur']:
                f[f'neighbor_{role}_{col}']=M@f[col].to_numpy(float)
        Z,em=embed(B,nodes,dynamicprev,seed=SEED);dynamicprev=Z
        for j in range(DIM):f[f'temp_emb_{j}']=[Z[v][j] for v in nodes]
        f['temp_emb_available']=1
        y=origin.year-1
        if y not in annualcache:
            ids=np.flatnonzero(eng.d.issue_cohort.to_numpy()==y);AA=sparse.csr_matrix((eng.a[ids],(eng.u[ids],eng.v[ids])),shape=(eng.n,eng.n),dtype=np.int64)
            ai=np.flatnonzero(np.asarray(AA.sum(1)).ravel()+np.asarray(AA.sum(0)).ravel());an=list(nodearray[ai]);ze,se=embed(AA[ai][:,ai],an,staticprev,seed=SEED);staticprev=ze;annualcache[y]=ze
        ZE=annualcache[y];f['static_emb_available']=[int(v in ZE) for v in nodes]
        for j in range(DIM):f[f'static_emb_{j}']=[ZE[v][j] if v in ZE else 0 for v in nodes]
        edge={(int(u),int(v)) for u,v in zip(*B.nonzero())}
        # Global rather than locally numbered edge IDs for cross-date Jaccard.
        edge={(nodes[u],nodes[v]) for u,v in edge};sy['edge_jaccard']=len(edge&prevedge)/len(edge|prevedge) if prevedge and edge else np.nan;prevedge=edge
        sy['origin']=origin;sy['origin_day']=t
        for L in [30,90,365]:
            ids=eng.select(t,L,scheduled=False);sy[f'hist_count_{L}']=len(ids);sy[f'hist_amount_{L}']=centsum(eng.a[ids])/100
            mat=ids[(eng.du[ids]>t-L)&(eng.du[ids]<=t)];sy[f'hist_weighted_{L}']=float(np.sum(eng.a[mat]/100*np.exp(-(t-eng.du[mat])/30)))
        sy['month_sin']=float(f.month_sin.iloc[0]);sy['month_cos']=float(f.month_cos.iloc[0])
        sy['global_q']=float(f.q_out_eur.sum());sy['dual_share']=float((f.role_balance>0).mean());sy['mean_degree_out']=float(f.degree_out.mean())
        em.update(origin=str(origin.date()),seconds_elapsed=time.time()-start,static_available=float(f.static_emb_available.mean()));elog.append(em)
        panels.append(f);systems.append(sy)
        print('PANEL',origin.date(),len(f),'elapsed',round(time.time()-start),flush=True)
    panel=pd.concat(panels,ignore_index=True);system=pd.DataFrame(systems);panel.to_pickle(out/'private'/'panel.pkl');system.to_pickle(out/'private'/'system.pkl');pd.DataFrame(elog).to_csv(out/'embedding_audit.csv',index=False)
    distribution=[]
    for c in [x for x in panel if x.startswith('y_')]:
        z=panel[c].dropna().to_numpy();distribution.append({'target':c,'rows':len(z),'dates':panel.loc[panel[c].notna(),'origin'].nunique(),'zero_share':float(np.mean(z==0)),'mean':float(z.mean()),'sd':float(z.std(ddof=1)),'median':float(np.median(z)),'p95':float(np.quantile(z,.95)),'p99':float(np.quantile(z,.99)),'max':float(z.max())})
    pd.DataFrame(distribution).to_csv(out/'target_distributions.csv',index=False)
    savejson(out/'panel_summary.json',{'rows':len(panel),'firms':panel.firm_code.nunique(),'origins':len(origins),'origin_min':str(origins.min().date()),'origin_max':str(origins.max().date()),'minimum_target_end':'2013-03-02','max_target_complete':'2023-12-31','active_population':'At least one recorded issue in trailing90days in either role','future_firm_ids_not_features':True,'build_seconds':time.time()-start})
    system.drop(columns=['origin_day']).to_csv(out/'system_panel.csv',index=False)
    return panel,system

def features(panel):
    tab=[x for x in panel if x.startswith(('hist_','booked_'))]+['age_days','month_sin','month_cos','mean_remaining_out','mean_remaining_in','q_out_eur','q_in_eur']
    graph=['degree_out','degree_in','pagerank_in','pagerank_out','hhi_counter_out','hhi_counter_in','entropy_counter_out','entropy_counter_in','hhi_maturity_out','hhi_maturity_in','hhi_joint_out','hhi_joint_in','role_balance','mane_temporal_eur']+[x for x in panel if x.startswith('neighbor_')]
    te=[x for x in panel if x.startswith('temp_emb')];st=[x for x in panel if x.startswith('static_emb')]
    return {'tab':tab,'graph':tab+graph,'static':tab+graph+st,'temporal':tab+graph+te,'no_debtor':tab+[x for x in graph if 'out' not in x]+te,'no_creditor':tab+[x for x in graph if 'in' not in x]+te}

def design(frame,cols,median=None):
    X=frame[cols].astype(float).replace([np.inf,-np.inf],np.nan)
    # Nonnegative magnitudes are log1p-transformed; signed embeddings unchanged.
    logcols=[c for c in cols if c.startswith(('hist_','booked_','neighbor_','age_days','mean_remaining','q_','mane_','degree_','n','m')) and c not in ['month_sin','month_cos','mean_hhi_maturity_out','mean_hhi_maturity_in']]
    for c in logcols:X[c]=np.log1p(X[c].clip(lower=0))
    if median is None:median=X.median().fillna(0)
    return X.fillna(median).to_numpy(float),median

def make_model(name):
    if name=='OLS':return make_pipeline(StandardScaler(),LinearRegression())
    if name=='Ridge':return make_pipeline(StandardScaler(),Ridge(alpha=10))
    if name=='RandomForest':return RandomForestRegressor(n_estimators=60,max_depth=10,min_samples_leaf=10,max_features=.8,max_samples=.7,n_jobs=4,random_state=SEED)
    if name=='GradientBoosting':return HistGradientBoostingRegressor(max_iter=120,max_leaf_nodes=15,max_depth=5,learning_rate=.05,l2_regularization=1,early_stopping=False,random_state=SEED)
    if name=='LightGBM':return LGBMRegressor(n_estimators=160,max_depth=4,num_leaves=15,learning_rate=.05,min_child_samples=20,reg_lambda=1,verbosity=-1,n_jobs=4,random_state=SEED,deterministic=True,force_col_wise=True)
    return XGBRegressor(n_estimators=160,max_depth=3,learning_rate=.05,min_child_weight=10,reg_lambda=1,subsample=1,colsample_bytree=1,tree_method='hist',n_jobs=4,random_state=SEED,objective='reg:squarederror')

def evaluate(y,p):
    y=np.asarray(y,float);p=np.asarray(p,float);e=p-y;z=np.log1p(y);pz=np.log1p(np.maximum(p,0));den=np.sum((y-y.mean())**2)
    return {'n':len(y),'mae':float(abs(e).mean()),'rmse':float(np.sqrt(np.mean(e**2))),'wape':float(abs(e).sum()/y.sum()) if y.sum()>0 else np.nan,'r2':float(1-np.sum(e**2)/den) if den>0 else np.nan,'log_rmse':float(np.sqrt(np.mean((pz-z)**2))),'log_mae':float(abs(pz-z).mean())}

def split(frame,year,h):
    start=pd.Timestamp(year,1,1);calstart=start-pd.DateOffset(months=6)
    ends=frame.origin+pd.to_timedelta(h,unit='D')
    train=frame[(ends<calstart)&frame.target.notna()];cal=frame[(frame.origin>=calstart)&(ends<start)&frame.target.notna()];test=frame[(frame.origin>=start)&(frame.origin<pd.Timestamp(year+1,1,1))&frame.target.notna()]
    assert len(train) and len(cal) and len(test)
    assert (train.origin+pd.to_timedelta(h,unit='D')).max()<cal.origin.min()
    assert (cal.origin+pd.to_timedelta(h,unit='D')).max()<test.origin.min()
    return train,cal,test

def models(out,resume=False):
    start=time.time();panel=pd.read_pickle(out/'private'/'panel.pkl');system=pd.read_pickle(out/'private'/'system.pkl');fs=features(panel)
    keep=list(dict.fromkeys(sum(fs.values(),[])+[c for c in panel if c.startswith('y_')]+['origin','firm_code','degree_out','role_balance']));panel=panel[keep];gc.collect()
    rows=[];folds=[];errors=[];primaryparts=[];imp=[];checks=[];pooled_acc={};position_acc={}
    (out/'private'/'predictions').mkdir(exist_ok=True)
    def accumulate(store,key,z):
        y=z.actual.to_numpy(float);p=z.prediction.to_numpy(float);e=p-y;le=np.log1p(p)-np.log1p(y)
        s=store.setdefault(key,dict(n=0,ae=0.,se=0.,lae=0.,lse=0.,sy=0.,sy2=0.,covered=0,dates=set()))
        s['n']+=len(z);s['ae']+=float(abs(e).sum());s['se']+=float(np.dot(e,e));s['lae']+=float(abs(le).sum());s['lse']+=float(np.dot(le,le));s['sy']+=float(y.sum());s['sy2']+=float(np.dot(y,y));s['covered']+=int(((y>=z.low)&(y<=z.high)).sum());s['dates'].update(z.origin)
    def finalize(s):
        n=s['n'];den=s['sy2']-s['sy']**2/n
        return {'n':n,'mae':s['ae']/n,'rmse':np.sqrt(s['se']/n),'log_mae':s['lae']/n,'log_rmse':np.sqrt(s['lse']/n),'wape':s['ae']/s['sy'] if s['sy']>0 else np.nan,'r2':1-s['se']/den if den>0 else np.nan,'coverage90':s['covered']/n,'dates':len(s['dates'])}
    savejson(out/'feature_sets.json',fs)
    tasks=[(k,r,30) for r in ['out','in'] for k in ['count','amount','mature']]+[(k,'out',h) for h in [60,90] for k in ['count','amount','mature']]
    def run(frame,kind,role,h,level,sets,configs):
        name=f'y_{kind}_{role}_{h}' if level=='firm' else f'y_{kind}_{h}'
        frame=frame.copy(deep=False);frame['target']=frame[name];frame['year']=frame.origin.dt.year
        for year in range(2019,2024):
            tr,ca,te=split(frame,year,h);eligible_train_rows=len(tr)
            # Resource-bounded fitting only: never subsample calibration or test rows.
            if len(tr)>5000:tr=tr.sample(n=5000,random_state=SEED+year).sort_values('origin')
            z=np.log1p(tr.target.to_numpy());yt=te.target.to_numpy();zc=np.log1p(ca.target.to_numpy())
            for modelname,setname in configs:
                key=modelname+'_'+setname
                tick=time.time();cols=sets[setname]
                cache=out/'private'/'predictions'/f'{level}_{kind}_{role}_{h}_{year}_{key}.pkl'
                recovered=resume and cache.exists() and not (level=='firm' and kind=='mature' and role=='out' and h==30 and key=='XGBoost_temporal')
                if recovered:
                    prior=pd.read_pickle(cache);assert np.array_equal(prior.actual.to_numpy(),yt);assert np.array_equal(prior.origin.to_numpy(),te.origin.to_numpy())
                    p=prior.prediction.to_numpy();low=prior.low.to_numpy();high=prior.high.to_numpy();pt=np.log1p(p);q=float(np.max(np.log1p(high)-pt));mod=None;pc=np.zeros(len(ca))
                elif modelname=='Zero':
                    pc=np.zeros(len(ca));pt=np.zeros(len(te));mod=None
                elif modelname in ['Naive','HistoricalMean']:
                    if level=='firm':prefix=f'hist_{kind}_{role}_' if kind!='mature' else f'hist_mature_{role}_'
                    else:prefix=f'hist_{kind}_'
                    L=30 if modelname=='Naive' else 365
                    pc=np.log1p(ca[prefix+str(L)].to_numpy()*h/L);pt=np.log1p(te[prefix+str(L)].to_numpy()*h/L);mod=None
                else:
                    X,med=design(tr,cols);C,_=design(ca,cols,med);T,_=design(te,cols,med);mod=make_model(modelname)
                    with threadpool_limits(limits=4):mod.fit(X,z);pc=mod.predict(C);pt=mod.predict(T)
                pc=np.maximum(pc,0);pt=np.maximum(pt,0)
                if not recovered:
                    p=np.expm1(pt);resid=abs(zc-pc);qlevel=min(1,np.ceil((len(resid)+1)*.9)/len(resid));q=float(np.quantile(resid,qlevel,method='higher'))
                    low=np.expm1(np.maximum(0,pt-q));high=np.expm1(pt+q)
                covered=(yt>=low)&(yt<=high)
                stat=evaluate(yt,p);stat.update(target=kind,role=role,horizon=h,level=level,model=key,year=year,train_rows=len(tr),eligible_train_rows=eligible_train_rows,training_cap=5000,calibration_rows=len(ca),test_dates=te.origin.nunique(),fit_predict_seconds=np.nan if recovered else time.time()-tick,recovered_from_saved_forecast=recovered,coverage90=float(covered.mean()),mean_interval_width=float((high-low).mean()),calibration_radius_log=q)
                rows.append(stat);folds.append({'target':name,'level':level,'model':key,'year':year,'train_origin_max':str(tr.origin.max().date()),'train_label_end_max':str((tr.origin+pd.to_timedelta(h,unit='D')).max().date()),'cal_origin_min':str(ca.origin.min().date()),'cal_label_end_max':str((ca.origin+pd.to_timedelta(h,unit='D')).max().date()),'test_origin_min':str(te.origin.min().date()),'test_label_end_max':str((te.origin+pd.to_timedelta(h,unit='D')).max().date())})
                record=pd.DataFrame({'origin':te.origin.to_numpy(),'year':year,'target':kind,'role':role,'horizon':h,'level':level,'model':key,'actual':yt,'prediction':p,'low':low,'high':high})
                if level=='firm':record['degree_out']=te.degree_out.to_numpy();record['role_balance']=te.role_balance.to_numpy();record['firm_code']=te.firm_code.to_numpy()
                for col in ['target','role','level','model','firm_code']:
                    if col in record:record[col]=record[col].astype('category')
                record.to_pickle(out/'private'/'predictions'/f'{level}_{kind}_{role}_{h}_{year}_{key}.pkl')
                accumulate(pooled_acc,(level,kind,role,h,key),record)
                if level=='firm' and kind=='mature' and role=='out' and h==30:
                    record['position']=np.where(record.degree_out>=3,'3+ debtorside counterparties',np.where(record.degree_out>=1,'1–2 debtorside counterparties','No debtorside counterparty'))
                    record['role_group']=np.where(record.role_balance>0,'Dual recorded role','Single recorded role')
                    for field in ['position','role_group']:
                        for group,rq in record.groupby(field,observed=True):accumulate(position_acc,(key,field,group),rq)
                    if key=='XGBoost_temporal':primaryparts.append(record)
                for origin,inds in te.groupby('origin').indices.items():
                    val=evaluate(yt[inds],p[inds]);val.update(origin=origin,target=kind,role=role,horizon=h,level=level,model=key);errors.append(val)
                if level=='firm' and kind=='mature' and role=='out' and h==30 and key=='XGBoost_temporal':
                    rng=np.random.default_rng(SEED+year);inds=np.sort(rng.choice(len(te),size=min(500,len(te)),replace=False));background=X[np.sort(rng.choice(len(X),size=min(100,len(X)),replace=False))]
                    ex=shap.TreeExplainer(mod,data=background,feature_perturbation='interventional',model_output='raw');sv=ex.shap_values(T[inds],check_additivity=True)
                    err=float(np.max(abs(np.asarray(ex.expected_value)+sv.sum(1)-mod.predict(T[inds]))))
                    for j,c in enumerate(cols):imp.append({'year':year,'feature':c,'mean_absolute_shap':float(abs(sv[:,j]).mean()),'rows':len(inds)})
                    checks.append({'year':year,'explanations':len(inds),'max_additivity_error':err,'background_rows':len(background),'scale':'raw model log1p EUR output'})
                    np.savez_compressed(out/'private'/f'shap_{year}.npz',values=sv,features=T[inds],names=np.array(cols),expected=ex.expected_value)
                    mod.save_model(out/'private'/f'xgb_primary_{year}.json')
                print('RECOVERED' if recovered else 'FIT',level,kind,role,h,year,key,round(stat['log_rmse'],4),'elapsed',round(time.time()-start),flush=True)
                if mod is not None:
                    del mod,X,C,T
                if level=='firm' and kind=='mature' and role=='out' and h==30 and key=='XGBoost_temporal':del ex,sv,background
                del record,pc,pt,p,low,high,covered
                if recovered:del prior
                gc.collect()
                # Recoverable aggregate checkpoints, explicitly incomplete until COMPLETE.
                pd.DataFrame(rows).to_csv(out/'fold_metrics.csv',index=False)
                pd.DataFrame(errors).to_csv(out/'date_errors.csv',index=False)
                pd.DataFrame(imp).to_csv(out/'shap_importance.csv',index=False)
                savejson(out/'shap_checks.json',checks)
    full=[('Zero','tab'),('Naive','tab'),('HistoricalMean','tab'),('OLS','tab'),('Ridge','tab'),('RandomForest','tab'),('GradientBoosting','tab'),('XGBoost','tab'),('LightGBM','tab'),('XGBoost','graph'),('XGBoost','static'),('XGBoost','temporal')]
    for kind,role,h in tasks:
        conf=full if h==30 else [('Zero','tab'),('Naive','tab'),('HistoricalMean','tab'),('XGBoost','tab'),('XGBoost','temporal')]
        if (kind,role,h)==('mature','out',30):conf+= [('XGBoost','no_debtor'),('XGBoost','no_creditor')]
        run(panel,kind,role,h,'firm',fs,conf)
    stab=[f'hist_{k}_{L}' for L in [30,90,365] for k in ['count','amount','weighted']]+['month_sin','month_cos','global_q']
    sg=stab+['n','m','density','weighted_reciprocity','edge_jaccard','mean_hhi_maturity_out','mean_hhi_maturity_in','dual_share','mean_degree_out']
    for h in [30,60,90]:
        for kind in ['count','amount','weighted']:
            run(system,kind,'system',h,'network',{'tab':stab,'graph':sg},[('Zero','tab'),('Naive','tab'),('HistoricalMean','tab'),('Ridge','tab'),('XGBoost','tab'),('XGBoost','graph')])
    metrics=pd.DataFrame(rows);metrics.to_csv(out/'fold_metrics.csv',index=False);pd.DataFrame(folds).to_csv(out/'leakage_folds.csv',index=False);pd.DataFrame(errors).to_csv(out/'date_errors.csv',index=False);pd.DataFrame(imp).to_csv(out/'shap_importance.csv',index=False);savejson(out/'shap_checks.json',checks)
    pooled=[]
    for key,s in pooled_acc.items():
        stat=finalize(s);stat.update(dict(zip(['level','target','role','horizon','model'],key)));pooled.append(stat)
    pd.DataFrame(pooled).to_csv(out/'pooled_metrics.csv',index=False)
    groups=[]
    for (model,field,group),s in position_acc.items():
        st=finalize(s);st.update(model=model,group=group,stratifier=field);groups.append(st)
    pd.DataFrame(groups).to_csv(out/'position_metrics.csv',index=False)
    primary=pd.concat(primaryparts,ignore_index=True)
    contrasts=[];de=pd.DataFrame(errors);pr=de[(de.level=='firm')&(de.target=='mature')&(de.role=='out')&(de.horizon==30)]
    w=pr.pivot(index='origin',columns='model',values='log_mae').dropna();pairs=[('H1','XGBoost_temporal','XGBoost_tab'),('H2','XGBoost_temporal','XGBoost_graph'),('H3','XGBoost_temporal','XGBoost_static')]
    for hyp,a,b in pairs:
        diff=(w[a]-w[b]).to_numpy();rng=np.random.default_rng(SEED);draw=np.array([diff[block_ids(len(diff),6,rng)].mean() for _ in range(999)]);pv=(1+np.sum(abs(draw-diff.mean())>=abs(diff.mean())))/1000
        contrasts.append({'hypothesis':hyp,'a':a,'b':b,'mean_log_mae_difference':float(diff.mean()),'ci_low':float(np.quantile(draw,.025)),'ci_high':float(np.quantile(draw,.975)),'p_centered_block':float(pv),'dates':len(diff),'block_months':6,'draws':999})
    c=pd.DataFrame(contrasts);p=c.p_centered_block.to_numpy();order=np.argsort(p);adjust=np.maximum.accumulate((len(p)-np.arange(len(p)))*p[order]);ph=np.empty_like(p);ph[order]=np.minimum(adjust,1);c['p_holm']=ph;c.to_csv(out/'hypothesis_comparisons.csv',index=False)
    # Aggregate, identifier-free scatter data for reproducible charts; no firm ranks exported.
    primary.to_pickle(out/'private'/'primary.pkl')
    savejson(out/'execution.json',{'seed':SEED,'model_seconds':time.time()-start,'fits':len(metrics),'no_random_row_splits':True,'test_period':'2019–2023','training_objective':'squared error in log1p target','prediction_intervals':'split residual90%, empirical coverage only; nonexchangeable no guarantee','neural_tgn_implemented':False})
    return metrics

def main():
    parser=argparse.ArgumentParser();parser.add_argument('--csv',required=True);parser.add_argument('--out',required=True);parser.add_argument('--stage',default='all',choices=['all','panel','models']);parser.add_argument('--resume-existing',action='store_true',help='Recover existing forecasts only when data and configurations are unchanged');args=parser.parse_args();out=Path(args.out);out.mkdir(exist_ok=True,parents=True)
    if args.stage in ['all','panel']:build(args.csv,out)
    if args.stage in ['all','models']:models(out,args.resume_existing)
    print('COMPLETE',flush=True)
if __name__=='__main__':main()


==> anc/run_selftest.py <==
#!/usr/bin/env python3
"""Synthetic tests only; no synthetic result is presented as empirical evidence.
python paper2_selftest.py --results /private/path/to/results
"""
from datetime import date
from pathlib import Path
import argparse,json
import numpy as np,pandas as pd
from scipy import sparse
from run_forecasting_benchmark import Engine,targets,sums,split,features,design,embed

def day(s):return (date.fromisoformat(s)-date(1970,1,1)).days

def run(results=None):
 raw=[('INV1','FIRM000001','FIRM000002',9000000000000,'2019-01-01','2019-03-01'),('INV2','FIRM000001','FIRM000002',101,'2019-02-01','2019-03-02'),('INV3','FIRM000003','FIRM000002',203,'2019-03-02','2019-03-02'),('INV4','FIRM000004','FIRM000002',307,'2019-03-03','2019-03-03'),('INV5','FIRM000001','FIRM000005',409,'2019-02-01','2019-04-01')]
 d=pd.DataFrame(raw,columns=['invoice_code','debtor_code','creditor_code','amount_cents','issue_date','due_date']);d['issue_day']=d.issue_date.map(day);d['due_day']=d.due_date.map(day);d['issue_cohort']=2019;d['analysis_role']='issue_cohort';d['term_days']=d.due_day-d.issue_day
 e=Engine(d);t=day('2019-01-31');new,mat=targets(e,t,30)
 assert set(e.d.iloc[new].invoice_code)=={'INV2','INV3','INV5'}
 assert set(e.d.iloc[mat].invoice_code)=={'INV2','INV3'}
 assert int(sums(new,e,'out','amount').sum())==713
 assert int(sums(e.select(t,90,False),e,'out','amount').sum())==9000000000000
 f,_,_,_=e.snap(t,90,scheduled=False);assert set(f.firm_code)=={'FIRM000001','FIRM000002'}
 ep=Engine(d[d.issue_day<=t]);fp,_,_,_=ep.snap(t,90,scheduled=False)
 pd.testing.assert_frame_equal(f.sort_index(axis=1),fp.sort_index(axis=1))
 dates=pd.date_range('2013-01-31','2023-11-30',freq='ME');frame=pd.DataFrame({'origin':dates,'target':1.})
 for h in [30,60,90]:
  for y in range(2019,2024):
   a,b,c=split(frame,y,h);assert a.origin.max()+pd.Timedelta(days=h)<b.origin.min();assert b.origin.max()+pd.Timedelta(days=h)<c.origin.min()
 X,med=design(pd.DataFrame({'hist_amount_out_30':[0,100,np.nan],'temp_emb_0':[-1,0,1],'month_sin':[-1,0,1]}),['hist_amount_out_30','temp_emb_0','month_sin'])
 assert X[0,1]==-1 and X[0,2]==-1;assert np.isfinite(X).all()
 A=sparse.csr_matrix([[0,101,0],[203,0,307],[0,409,0]],dtype=np.int64);z,meta=embed(A,['a','b','c']);zz,_=embed(A,['a','b','c']);assert all(np.allclose(z[v],zz[v]) for v in z);assert all(np.isclose(np.linalg.norm(z[v]),1) for v in z)
 report={'synthetic_target_boundary_test':'passed','old_booked_maturity_not_new_target':'passed','future_node_exclusion':'passed','prefix_feature_invariance':'passed','exact_cent_aggregation':'passed','purged_splits_30_60_90':'passed','signed_embedding_preprocessing':'passed','deterministic_small_embedding':'passed'}
 if results:
  panel=pd.read_pickle(Path(results)/'private/panel.pkl');end=pd.Timestamp('2023-12-31');fs=features(panel)
  for cols in fs.values():assert not any(c.startswith('y_') or c in ['firm_code','invoice_code','origin','origin_day'] for c in cols)
  for h in [30,60,90]:
   incomplete=panel.origin+pd.Timedelta(days=h)>end
   for c in [c for c in panel if c.startswith('y_') and c.endswith('_'+str(h))]:assert panel.loc[incomplete,c].isna().all();assert panel.loc[~incomplete,c].notna().all();assert (panel[c].dropna()>=0).all()
  assert (panel.age_days>=0).all();assert panel.temp_emb_available.eq(1).all();assert all(np.isfinite(panel[f'temp_emb_{j}']).all() for j in range(8));assert panel.origin.max()==pd.Timestamp('2023-11-30')
  report.update(empirical_horizon_masking='passed',empirical_feature_label_separation='passed',empirical_nonnegative_age='passed',empirical_finite_embeddings='passed')
 print(json.dumps(report,indent=2));return report
if __name__=='__main__':
 a=argparse.ArgumentParser();a.add_argument('--results');a.add_argument('--out');arg=a.parse_args();r=run(arg.results)
 if arg.out:Path(arg.out).write_text(json.dumps(r,indent=2)+'\n')


==> anc/tables/actual_prediction_bins.csv <==
actual_log,prediction_log,count,model
0.25,0.25,246756,XGBoost_tab
0.25,0.75,84156,XGBoost_tab
0.25,1.25,61090,XGBoost_tab
0.25,1.75,26788,XGBoost_tab
0.25,2.25,17995,XGBoost_tab
0.25,2.75,14279,XGBoost_tab
0.25,3.25,5938,XGBoost_tab
0.25,3.75,3767,XGBoost_tab
0.25,4.25,4952,XGBoost_tab
0.25,4.75,4611,XGBoost_tab
0.25,5.25,3233,XGBoost_tab
0.25,5.75,2672,XGBoost_tab
0.25,6.25,1363,XGBoost_tab
0.25,6.75,791,XGBoost_tab
0.25,7.25,523,XGBoost_tab
0.25,7.75,402,XGBoost_tab
0.25,8.25,322,XGBoost_tab
0.25,8.75,251,XGBoost_tab
0.25,9.25,204,XGBoost_tab
0.25,9.75,184,XGBoost_tab
0.25,10.25,148,XGBoost_tab
0.25,10.75,122,XGBoost_tab
0.25,11.25,123,XGBoost_tab
0.25,11.75,88,XGBoost_tab
0.25,12.25,70,XGBoost_tab
0.25,12.75,38,XGBoost_tab
0.25,13.25,25,XGBoost_tab
0.25,13.75,24,XGBoost_tab
0.25,14.25,17,XGBoost_tab
0.75,0.25,546,XGBoost_tab
0.75,0.75,344,XGBoost_tab
0.75,1.25,114,XGBoost_tab
0.75,1.75,37,XGBoost_tab
0.75,2.25,26,XGBoost_tab
0.75,2.75,15,XGBoost_tab
0.75,3.25,10,XGBoost_tab
1.25,0.25,337,XGBoost_tab
1.25,0.75,255,XGBoost_tab
1.25,1.25,104,XGBoost_tab
1.25,1.75,24,XGBoost_tab
1.25,2.25,16,XGBoost_tab
1.25,2.75,19,XGBoost_tab
1.75,0.25,649,XGBoost_tab
1.75,0.75,444,XGBoost_tab
1.75,1.25,172,XGBoost_tab
1.75,1.75,72,XGBoost_tab
1.75,2.25,38,XGBoost_tab
1.75,2.75,25,XGBoost_tab
1.75,3.25,16,XGBoost_tab
1.75,4.25,11,XGBoost_tab
2.25,0.25,652,XGBoost_tab
2.25,0.75,483,XGBoost_tab
2.25,1.25,234,XGBoost_tab
2.25,1.75,78,XGBoost_tab
2.25,2.25,40,XGBoost_tab
2.25,2.75,33,XGBoost_tab
2.25,3.25,10,XGBoost_tab
2.25,3.75,10,XGBoost_tab
2.75,0.25,822,XGBoost_tab
2.75,0.75,471,XGBoost_tab
2.75,1.25,367,XGBoost_tab
2.75,1.75,116,XGBoost_tab
2.75,2.25,56,XGBoost_tab
2.75,2.75,47,XGBoost_tab
2.75,3.25,16,XGBoost_tab
2.75,4.25,11,XGBoost_tab
3.25,0.25,1126,XGBoost_tab
3.25,0.75,455,XGBoost_tab
3.25,1.25,762,XGBoost_tab
3.25,1.75,330,XGBoost_tab
3.25,2.25,111,XGBoost_tab
3.25,2.75,66,XGBoost_tab
3.25,3.25,22,XGBoost_tab
3.25,3.75,17,XGBoost_tab
3.25,4.75,15,XGBoost_tab
3.25,5.25,12,XGBoost_tab
3.75,0.25,1713,XGBoost_tab
3.75,0.75,581,XGBoost_tab
3.75,1.25,1166,XGBoost_tab
3.75,1.75,649,XGBoost_tab
3.75,2.25,312,XGBoost_tab
3.75,2.75,128,XGBoost_tab
3.75,3.25,42,XGBoost_tab
3.75,3.75,22,XGBoost_tab
3.75,4.25,15,XGBoost_tab
3.75,4.75,23,XGBoost_tab
3.75,5.25,18,XGBoost_tab
4.25,0.25,2233,XGBoost_tab
4.25,0.75,714,XGBoost_tab
4.25,1.25,1150,XGBoost_tab
4.25,1.75,1292,XGBoost_tab
4.25,2.25,547,XGBoost_tab
4.25,2.75,317,XGBoost_tab
4.25,3.25,68,XGBoost_tab
4.25,3.75,21,XGBoost_tab
4.25,4.25,35,XGBoost_tab
4.25,4.75,31,XGBoost_tab
4.25,5.25,16,XGBoost_tab
4.25,5.75,14,XGBoost_tab
4.75,0.25,2727,XGBoost_tab
4.75,0.75,971,XGBoost_tab
4.75,1.25,1258,XGBoost_tab
4.75,1.75,1508,XGBoost_tab
4.75,2.25,985,XGBoost_tab
4.75,2.75,855,XGBoost_tab
4.75,3.25,151,XGBoost_tab
4.75,3.75,51,XGBoost_tab
4.75,4.25,42,XGBoost_tab
4.75,4.75,41,XGBoost_tab
4.75,5.25,27,XGBoost_tab
4.75,5.75,31,XGBoost_tab
4.75,6.25,18,XGBoost_tab
5.25,0.25,3299,XGBoost_tab
5.25,0.75,1314,XGBoost_tab
5.25,1.25,1268,XGBoost_tab
5.25,1.75,1932,XGBoost_tab
5.25,2.25,1466,XGBoost_tab
5.25,2.75,1744,XGBoost_tab
5.25,3.25,499,XGBoost_tab
5.25,3.75,104,XGBoost_tab
5.25,4.25,87,XGBoost_tab
5.25,4.75,90,XGBoost_tab
5.25,5.25,58,XGBoost_tab
5.25,5.75,49,XGBoost_tab
5.25,6.25,30,XGBoost_tab
5.75,0.25,2850,XGBoost_tab
5.75,0.75,1278,XGBoost_tab
5.75,1.25,987,XGBoost_tab
5.75,1.75,1460,XGBoost_tab
5.75,2.25,1197,XGBoost_tab
5.75,2.75,2536,XGBoost_tab
5.75,3.25,1113,XGBoost_tab
5.75,3.75,152,XGBoost_tab
5.75,4.25,130,XGBoost_tab
5.75,4.75,115,XGBoost_tab
5.75,5.25,69,XGBoost_tab
5.75,5.75,81,XGBoost_tab
5.75,6.25,41,XGBoost_tab
5.75,6.75,11,XGBoost_tab
6.25,0.25,2264,XGBoost_tab
6.25,0.75,1312,XGBoost_tab
6.25,1.25,847,XGBoost_tab
6.25,1.75,1140,XGBoost_tab
6.25,2.25,1189,XGBoost_tab
6.25,2.75,2728,XGBoost_tab
6.25,3.25,1112,XGBoost_tab
6.25,3.75,332,XGBoost_tab
6.25,4.25,229,XGBoost_tab
6.25,4.75,199,XGBoost_tab
6.25,5.25,114,XGBoost_tab
6.25,5.75,100,XGBoost_tab
6.25,6.25,44,XGBoost_tab
6.25,6.75,18,XGBoost_tab
6.75,0.25,1805,XGBoost_tab
6.75,0.75,1292,XGBoost_tab
6.75,1.25,608,XGBoost_tab
6.75,1.75,473,XGBoost_tab
6.75,2.25,1350,XGBoost_tab
6.75,2.75,1329,XGBoost_tab
6.75,3.25,1194,XGBoost_tab
6.75,3.75,817,XGBoost_tab
6.75,4.25,841,XGBoost_tab
6.75,4.75,742,XGBoost_tab
6.75,5.25,223,XGBoost_tab
6.75,5.75,172,XGBoost_tab
6.75,6.25,78,XGBoost_tab
6.75,6.75,24,XGBoost_tab
7.25,0.25,1390,XGBoost_tab
7.25,0.75,1049,XGBoost_tab
7.25,1.25,556,XGBoost_tab
7.25,1.75,331,XGBoost_tab
7.25,2.25,824,XGBoost_tab
7.25,2.75,517,XGBoost_tab
7.25,3.25,431,XGBoost_tab
7.25,3.75,494,XGBoost_tab
7.25,4.25,1371,XGBoost_tab
7.25,4.75,1324,XGBoost_tab
7.25,5.25,676,XGBoost_tab
7.25,5.75,520,XGBoost_tab
7.25,6.25,147,XGBoost_tab
7.25,6.75,42,XGBoost_tab
7.25,7.25,24,XGBoost_tab
7.25,7.75,12,XGBoost_tab
7.75,0.25,805,XGBoost_tab
7.75,0.75,849,XGBoost_tab
7.75,1.25,494,XGBoost_tab
7.75,1.75,217,XGBoost_tab
7.75,2.25,553,XGBoost_tab
7.75,2.75,403,XGBoost_tab
7.75,3.25,250,XGBoost_tab
7.75,3.75,262,XGBoost_tab
7.75,4.25,610,XGBoost_tab
7.75,4.75,989,XGBoost_tab
7.75,5.25,1114,XGBoost_tab
7.75,5.75,1017,XGBoost_tab
7.75,6.25,221,XGBoost_tab
7.75,6.75,64,XGBoost_tab
7.75,7.25,30,XGBoost_tab
7.75,7.75,15,XGBoost_tab
7.75,8.25,13,XGBoost_tab
7.75,9.25,11,XGBoost_tab
8.25,0.25,582,XGBoost_tab
8.25,0.75,614,XGBoost_tab
8.25,1.25,342,XGBoost_tab
8.25,1.75,141,XGBoost_tab
8.25,2.25,338,XGBoost_tab
8.25,2.75,297,XGBoost_tab
8.25,3.25,145,XGBoost_tab
8.25,3.75,122,XGBoost_tab
8.25,4.25,432,XGBoost_tab
8.25,4.75,682,XGBoost_tab
8.25,5.25,880,XGBoost_tab
8.25,5.75,841,XGBoost_tab
8.25,6.25,381,XGBoost_tab
8.25,6.75,101,XGBoost_tab
8.25,7.25,41,XGBoost_tab
8.25,7.75,19,XGBoost_tab
8.25,8.25,20,XGBoost_tab
8.25,9.75,10,XGBoost_tab
8.75,0.25,476,XGBoost_tab
8.75,0.75,456,XGBoost_tab
8.75,1.25,283,XGBoost_tab
8.75,1.75,115,XGBoost_tab
8.75,2.25,163,XGBoost_tab
8.75,2.75,267,XGBoost_tab
8.75,3.25,152,XGBoost_tab
8.75,3.75,91,XGBoost_tab
8.75,4.25,298,XGBoost_tab
8.75,4.75,545,XGBoost_tab
8.75,5.25,653,XGBoost_tab
8.75,5.75,650,XGBoost_tab
8.75,6.25,405,XGBoost_tab
8.75,6.75,97,XGBoost_tab
8.75,7.25,55,XGBoost_tab
8.75,7.75,41,XGBoost_tab
8.75,8.25,26,XGBoost_tab
8.75,8.75,13,XGBoost_tab
8.75,9.25,18,XGBoost_tab
8.75,9.75,10,XGBoost_tab
8.75,10.75,10,XGBoost_tab
9.25,0.25,363,XGBoost_tab
9.25,0.75,347,XGBoost_tab
9.25,1.25,229,XGBoost_tab
9.25,1.75,106,XGBoost_tab
9.25,2.25,101,XGBoost_tab
9.25,2.75,180,XGBoost_tab
9.25,3.25,90,XGBoost_tab
9.25,3.75,106,XGBoost_tab
9.25,4.25,212,XGBoost_tab
9.25,4.75,414,XGBoost_tab
9.25,5.25,436,XGBoost_tab
9.25,5.75,403,XGBoost_tab
9.25,6.25,392,XGBoost_tab
9.25,6.75,135,XGBoost_tab
9.25,7.25,83,XGBoost_tab
9.25,7.75,48,XGBoost_tab
9.25,8.25,33,XGBoost_tab
9.25,8.75,41,XGBoost_tab
9.25,9.25,20,XGBoost_tab
9.25,9.75,17,XGBoost_tab
9.25,10.25,14,XGBoost_tab
9.25,10.75,15,XGBoost_tab
9.75,0.25,302,XGBoost_tab
9.75,0.75,281,XGBoost_tab
9.75,1.25,196,XGBoost_tab
9.75,1.75,108,XGBoost_tab
9.75,2.25,79,XGBoost_tab
9.75,2.75,152,XGBoost_tab
9.75,3.25,82,XGBoost_tab
9.75,3.75,87,XGBoost_tab
9.75,4.25,106,XGBoost_tab
9.75,4.75,290,XGBoost_tab
9.75,5.25,307,XGBoost_tab
9.75,5.75,241,XGBoost_tab
9.75,6.25,359,XGBoost_tab
9.75,6.75,154,XGBoost_tab
9.75,7.25,184,XGBoost_tab
9.75,7.75,116,XGBoost_tab
9.75,8.25,76,XGBoost_tab
9.75,8.75,55,XGBoost_tab
9.75,9.25,45,XGBoost_tab
9.75,9.75,25,XGBoost_tab
9.75,10.25,17,XGBoost_tab
9.75,10.75,16,XGBoost_tab
9.75,11.25,15,XGBoost_tab
9.75,11.75,14,XGBoost_tab
10.25,0.25,249,XGBoost_tab
10.25,0.75,189,XGBoost_tab
10.25,1.25,148,XGBoost_tab
10.25,1.75,98,XGBoost_tab
10.25,2.25,57,XGBoost_tab
10.25,2.75,102,XGBoost_tab
10.25,3.25,66,XGBoost_tab
10.25,3.75,85,XGBoost_tab
10.25,4.25,96,XGBoost_tab
10.25,4.75,160,XGBoost_tab
10.25,5.25,174,XGBoost_tab
10.25,5.75,260,XGBoost_tab
10.25,6.25,220,XGBoost_tab
10.25,6.75,161,XGBoost_tab
10.25,7.25,184,XGBoost_tab
10.25,7.75,202,XGBoost_tab
10.25,8.25,94,XGBoost_tab
10.25,8.75,71,XGBoost_tab
10.25,9.25,74,XGBoost_tab
10.25,9.75,44,XGBoost_tab
10.25,10.25,41,XGBoost_tab
10.25,10.75,25,XGBoost_tab
10.25,11.25,25,XGBoost_tab
10.25,11.75,12,XGBoost_tab
10.75,0.25,199,XGBoost_tab
10.75,0.75,146,XGBoost_tab
10.75,1.25,116,XGBoost_tab
10.75,1.75,78,XGBoost_tab
10.75,2.25,54,XGBoost_tab
10.75,2.75,84,XGBoost_tab
10.75,3.25,75,XGBoost_tab
10.75,3.75,64,XGBoost_tab
10.75,4.25,90,XGBoost_tab
10.75,4.75,113,XGBoost_tab
10.75,5.25,130,XGBoost_tab
10.75,5.75,151,XGBoost_tab
10.75,6.25,157,XGBoost_tab
10.75,6.75,152,XGBoost_tab
10.75,7.25,131,XGBoost_tab
10.75,7.75,175,XGBoost_tab
10.75,8.25,76,XGBoost_tab
10.75,8.75,68,XGBoost_tab
10.75,9.25,69,XGBoost_tab
10.75,9.75,62,XGBoost_tab
10.75,10.25,45,XGBoost_tab
10.75,10.75,27,XGBoost_tab
10.75,11.25,22,XGBoost_tab
10.75,11.75,21,XGBoost_tab
11.25,0.25,185,XGBoost_tab
11.25,0.75,100,XGBoost_tab
11.25,1.25,82,XGBoost_tab
11.25,1.75,61,XGBoost_tab
11.25,2.25,66,XGBoost_tab
11.25,2.75,48,XGBoost_tab
11.25,3.25,50,XGBoost_tab
11.25,3.75,55,XGBoost_tab
11.25,4.25,67,XGBoost_tab
11.25,4.75,94,XGBoost_tab
11.25,5.25,116,XGBoost_tab
11.25,5.75,123,XGBoost_tab
11.25,6.25,127,XGBoost_tab
11.25,6.75,97,XGBoost_tab
11.25,7.25,114,XGBoost_tab
11.25,7.75,99,XGBoost_tab
11.25,8.25,76,XGBoost_tab
11.25,8.75,74,XGBoost_tab
11.25,9.25,68,XGBoost_tab
11.25,9.75,55,XGBoost_tab
11.25,10.25,52,XGBoost_tab
11.25,10.75,38,XGBoost_tab
11.25,11.25,29,XGBoost_tab
11.25,11.75,17,XGBoost_tab
11.25,12.25,12,XGBoost_tab
11.25,12.75,14,XGBoost_tab
11.75,0.25,157,XGBoost_tab
11.75,0.75,111,XGBoost_tab
11.75,1.25,49,XGBoost_tab
11.75,1.75,49,XGBoost_tab
11.75,2.25,46,XGBoost_tab
11.75,2.75,38,XGBoost_tab
11.75,3.25,51,XGBoost_tab
11.75,3.75,52,XGBoost_tab
11.75,4.25,44,XGBoost_tab
11.75,4.75,71,XGBoost_tab
11.75,5.25,67,XGBoost_tab
11.75,5.75,87,XGBoost_tab
11.75,6.25,71,XGBoost_tab
11.75,6.75,84,XGBoost_tab
11.75,7.25,67,XGBoost_tab
11.75,7.75,64,XGBoost_tab
11.75,8.25,56,XGBoost_tab
11.75,8.75,60,XGBoost_tab
11.75,9.25,58,XGBoost_tab
11.75,9.75,48,XGBoost_tab
11.75,10.25,41,XGBoost_tab
11.75,10.75,44,XGBoost_tab
11.75,11.25,29,XGBoost_tab
11.75,11.75,32,XGBoost_tab
11.75,12.25,37,XGBoost_tab
11.75,12.75,20,XGBoost_tab
12.25,0.25,137,XGBoost_tab
12.25,0.75,71,XGBoost_tab
12.25,1.25,51,XGBoost_tab
12.25,1.75,53,XGBoost_tab
12.25,2.25,35,XGBoost_tab
12.25,2.75,31,XGBoost_tab
12.25,3.25,23,XGBoost_tab
12.25,3.75,30,XGBoost_tab
12.25,4.25,34,XGBoost_tab
12.25,4.75,30,XGBoost_tab
12.25,5.25,50,XGBoost_tab
12.25,5.75,60,XGBoost_tab
12.25,6.25,63,XGBoost_tab
12.25,6.75,67,XGBoost_tab
12.25,7.25,56,XGBoost_tab
12.25,7.75,53,XGBoost_tab
12.25,8.25,45,XGBoost_tab
12.25,8.75,43,XGBoost_tab
12.25,9.25,59,XGBoost_tab
12.25,9.75,47,XGBoost_tab
12.25,10.25,41,XGBoost_tab
12.25,10.75,34,XGBoost_tab
12.25,11.25,37,XGBoost_tab
12.25,11.75,28,XGBoost_tab
12.25,12.25,18,XGBoost_tab
12.25,12.75,12,XGBoost_tab
12.75,0.25,88,XGBoost_tab
12.75,0.75,66,XGBoost_tab
12.75,1.25,48,XGBoost_tab
12.75,1.75,40,XGBoost_tab
12.75,2.25,42,XGBoost_tab
12.75,2.75,26,XGBoost_tab
12.75,3.25,24,XGBoost_tab
12.75,3.75,25,XGBoost_tab
12.75,4.25,26,XGBoost_tab
12.75,4.75,35,XGBoost_tab
12.75,5.25,24,XGBoost_tab
12.75,5.75,45,XGBoost_tab
12.75,6.25,41,XGBoost_tab
12.75,6.75,39,XGBoost_tab
12.75,7.25,41,XGBoost_tab
12.75,7.75,34,XGBoost_tab
12.75,8.25,33,XGBoost_tab
12.75,8.75,47,XGBoost_tab
12.75,9.25,42,XGBoost_tab
12.75,9.75,42,XGBoost_tab
12.75,10.25,40,XGBoost_tab
12.75,10.75,36,XGBoost_tab
12.75,11.25,43,XGBoost_tab
12.75,11.75,27,XGBoost_tab
12.75,12.25,18,XGBoost_tab
12.75,12.75,23,XGBoost_tab
13.25,0.25,70,XGBoost_tab
13.25,0.75,38,XGBoost_tab
13.25,1.25,30,XGBoost_tab
13.25,1.75,34,XGBoost_tab
13.25,2.25,27,XGBoost_tab
13.25,2.75,20,XGBoost_tab
13.25,3.25,13,XGBoost_tab
13.25,3.75,15,XGBoost_tab
13.25,4.25,20,XGBoost_tab
13.25,4.75,22,XGBoost_tab
13.25,5.25,28,XGBoost_tab
13.25,5.75,25,XGBoost_tab
13.25,6.25,28,XGBoost_tab
13.25,6.75,30,XGBoost_tab
13.25,7.25,15,XGBoost_tab
13.25,7.75,24,XGBoost_tab
13.25,8.25,30,XGBoost_tab
13.25,8.75,35,XGBoost_tab
13.25,9.25,34,XGBoost_tab
13.25,9.75,26,XGBoost_tab
13.25,10.25,26,XGBoost_tab
13.25,10.75,24,XGBoost_tab
13.25,11.25,22,XGBoost_tab
13.25,11.75,40,XGBoost_tab
13.25,12.25,19,XGBoost_tab
13.25,12.75,10,XGBoost_tab
13.25,13.25,17,XGBoost_tab
13.75,0.25,37,XGBoost_tab
13.75,0.75,15,XGBoost_tab
13.75,1.25,21,XGBoost_tab
13.75,1.75,12,XGBoost_tab
13.75,2.75,19,XGBoost_tab
13.75,3.25,11,XGBoost_tab
13.75,4.25,15,XGBoost_tab
13.75,4.75,20,XGBoost_tab
13.75,5.75,19,XGBoost_tab
13.75,6.25,17,XGBoost_tab
13.75,6.75,21,XGBoost_tab
13.75,7.25,27,XGBoost_tab
13.75,7.75,16,XGBoost_tab
13.75,8.25,16,XGBoost_tab
13.75,8.75,20,XGBoost_tab
13.75,9.25,17,XGBoost_tab
13.75,9.75,16,XGBoost_tab
13.75,10.25,22,XGBoost_tab
13.75,10.75,38,XGBoost_tab
13.75,11.25,26,XGBoost_tab
13.75,11.75,20,XGBoost_tab
13.75,12.25,14,XGBoost_tab
13.75,12.75,16,XGBoost_tab
13.75,13.25,18,XGBoost_tab
13.75,13.75,12,XGBoost_tab
14.25,0.25,33,XGBoost_tab
14.25,0.75,12,XGBoost_tab
14.25,1.25,10,XGBoost_tab
14.25,1.75,12,XGBoost_tab
14.25,2.75,12,XGBoost_tab
14.25,3.25,10,XGBoost_tab
14.25,4.75,11,XGBoost_tab
14.25,5.25,12,XGBoost_tab
14.25,6.75,10,XGBoost_tab
14.25,7.25,10,XGBoost_tab
14.25,7.75,17,XGBoost_tab
14.25,8.25,23,XGBoost_tab
14.25,9.25,17,XGBoost_tab
14.25,9.75,16,XGBoost_tab
14.25,10.25,18,XGBoost_tab
14.25,10.75,26,XGBoost_tab
14.25,11.25,31,XGBoost_tab
14.25,11.75,24,XGBoost_tab
14.25,12.25,25,XGBoost_tab
14.25,12.75,11,XGBoost_tab
14.25,13.25,21,XGBoost_tab
14.25,13.75,15,XGBoost_tab
14.75,0.25,14,XGBoost_tab
14.75,0.75,13,XGBoost_tab
14.75,1.75,11,XGBoost_tab
14.75,7.25,11,XGBoost_tab
14.75,8.25,12,XGBoost_tab
14.75,8.75,13,XGBoost_tab
14.75,9.25,13,XGBoost_tab
14.75,9.75,11,XGBoost_tab
14.75,10.25,10,XGBoost_tab
14.75,10.75,20,XGBoost_tab
14.75,11.25,27,XGBoost_tab
14.75,11.75,23,XGBoost_tab
14.75,12.25,20,XGBoost_tab
14.75,13.25,12,XGBoost_tab
15.25,0.25,14,XGBoost_tab
15.25,1.25,10,XGBoost_tab
15.25,10.25,11,XGBoost_tab
15.25,10.75,15,XGBoost_tab
15.25,11.25,16,XGBoost_tab
15.25,11.75,19,XGBoost_tab
15.25,12.25,20,XGBoost_tab
15.75,9.75,11,XGBoost_tab
15.75,10.25,12,XGBoost_tab
15.75,10.75,15,XGBoost_tab
15.75,11.25,18,XGBoost_tab
15.75,11.75,13,XGBoost_tab
15.75,12.25,13,XGBoost_tab
15.75,12.75,14,XGBoost_tab
16.25,11.25,10,XGBoost_tab
16.25,11.75,10,XGBoost_tab
16.25,12.75,10,XGBoost_tab
0.25,0.25,147017,XGBoost_temporal
0.25,0.75,159242,XGBoost_temporal
0.25,1.25,54459,XGBoost_temporal
0.25,1.75,31319,XGBoost_temporal
0.25,2.25,29831,XGBoost_temporal
0.25,2.75,29186,XGBoost_temporal
0.25,3.25,6121,XGBoost_temporal
0.25,3.75,5843,XGBoost_temporal
0.25,4.25,5698,XGBoost_temporal
0.25,4.75,3893,XGBoost_temporal
0.25,5.25,2392,XGBoost_temporal
0.25,5.75,1786,XGBoost_temporal
0.25,6.25,905,XGBoost_temporal
0.25,6.75,665,XGBoost_temporal
0.25,7.25,518,XGBoost_temporal
0.25,7.75,413,XGBoost_temporal
0.25,8.25,341,XGBoost_temporal
0.25,8.75,277,XGBoost_temporal
0.25,9.25,231,XGBoost_temporal
0.25,9.75,195,XGBoost_temporal
0.25,10.25,181,XGBoost_temporal
0.25,10.75,107,XGBoost_temporal
0.25,11.25,109,XGBoost_temporal
0.25,11.75,72,XGBoost_temporal
0.25,12.25,50,XGBoost_temporal
0.25,12.75,39,XGBoost_temporal
0.25,13.25,19,XGBoost_temporal
0.25,13.75,16,XGBoost_temporal
0.75,0.25,250,XGBoost_temporal
0.75,0.75,540,XGBoost_temporal
0.75,1.25,102,XGBoost_temporal
0.75,1.75,45,XGBoost_temporal
0.75,2.25,48,XGBoost_temporal
0.75,2.75,101,XGBoost_temporal
1.25,0.25,148,XGBoost_temporal
1.25,0.75,394,XGBoost_temporal
1.25,1.25,77,XGBoost_temporal
1.25,1.75,32,XGBoost_temporal
1.25,2.25,35,XGBoost_temporal
1.25,2.75,60,XGBoost_temporal
1.25,3.25,14,XGBoost_temporal
1.75,0.25,256,XGBoost_temporal
1.75,0.75,739,XGBoost_temporal
1.75,1.25,111,XGBoost_temporal
1.75,1.75,67,XGBoost_temporal
1.75,2.25,89,XGBoost_temporal
1.75,2.75,135,XGBoost_temporal
1.75,3.25,20,XGBoost_temporal
1.75,3.75,10,XGBoost_temporal
1.75,4.25,11,XGBoost_temporal
2.25,0.25,277,XGBoost_temporal
2.25,0.75,775,XGBoost_temporal
2.25,1.25,157,XGBoost_temporal
2.25,1.75,78,XGBoost_temporal
2.25,2.25,92,XGBoost_temporal
2.25,2.75,135,XGBoost_temporal
2.25,3.25,20,XGBoost_temporal
2.75,0.25,305,XGBoost_temporal
2.75,0.75,886,XGBoost_temporal
2.75,1.25,263,XGBoost_temporal
2.75,1.75,104,XGBoost_temporal
2.75,2.25,142,XGBoost_temporal
2.75,2.75,180,XGBoost_temporal
2.75,3.25,19,XGBoost_temporal
3.25,0.25,393,XGBoost_temporal
3.25,0.75,946,XGBoost_temporal
3.25,1.25,806,XGBoost_temporal
3.25,1.75,236,XGBoost_temporal
3.25,2.25,232,XGBoost_temporal
3.25,2.75,246,XGBoost_temporal
3.25,3.25,19,XGBoost_temporal
3.25,4.25,19,XGBoost_temporal
3.25,4.75,18,XGBoost_temporal
3.75,0.25,530,XGBoost_temporal
3.75,0.75,1382,XGBoost_temporal
3.75,1.25,1259,XGBoost_temporal
3.75,1.75,568,XGBoost_temporal
3.75,2.25,454,XGBoost_temporal
3.75,2.75,384,XGBoost_temporal
3.75,3.25,25,XGBoost_temporal
3.75,3.75,14,XGBoost_temporal
3.75,4.25,31,XGBoost_temporal
3.75,4.75,23,XGBoost_temporal
4.25,0.25,693,XGBoost_temporal
4.25,0.75,1969,XGBoost_temporal
4.25,1.25,1209,XGBoost_temporal
4.25,1.75,1193,XGBoost_temporal
4.25,2.25,740,XGBoost_temporal
4.25,2.75,473,XGBoost_temporal
4.25,3.25,53,XGBoost_temporal
4.25,3.75,37,XGBoost_temporal
4.25,4.25,26,XGBoost_temporal
4.25,4.75,27,XGBoost_temporal
4.25,5.25,16,XGBoost_temporal
4.25,5.75,10,XGBoost_temporal
4.75,0.25,942,XGBoost_temporal
4.75,0.75,2287,XGBoost_temporal
4.75,1.25,1164,XGBoost_temporal
4.75,1.75,1874,XGBoost_temporal
4.75,2.25,1363,XGBoost_temporal
4.75,2.75,734,XGBoost_temporal
4.75,3.25,101,XGBoost_temporal
4.75,3.75,60,XGBoost_temporal
4.75,4.25,59,XGBoost_temporal
4.75,4.75,32,XGBoost_temporal
4.75,5.25,18,XGBoost_temporal
4.75,5.75,28,XGBoost_temporal
5.25,0.25,1061,XGBoost_temporal
5.25,0.75,2930,XGBoost_temporal
5.25,1.25,1248,XGBoost_temporal
5.25,1.75,2124,XGBoost_temporal
5.25,2.25,2884,XGBoost_temporal
5.25,2.75,1121,XGBoost_temporal
5.25,3.25,178,XGBoost_temporal
5.25,3.75,122,XGBoost_temporal
5.25,4.25,116,XGBoost_temporal
5.25,4.75,54,XGBoost_temporal
5.25,5.25,44,XGBoost_temporal
5.25,5.75,43,XGBoost_temporal
5.25,6.25,18,XGBoost_temporal
5.75,0.25,905,XGBoost_temporal
5.75,0.75,2600,XGBoost_temporal
5.75,1.25,1149,XGBoost_temporal
5.75,1.75,1473,XGBoost_temporal
5.75,2.25,3752,XGBoost_temporal
5.75,2.75,1384,XGBoost_temporal
5.75,3.25,204,XGBoost_temporal
5.75,3.75,175,XGBoost_temporal
5.75,4.25,147,XGBoost_temporal
5.75,4.75,92,XGBoost_temporal
5.75,5.25,54,XGBoost_temporal
5.75,5.75,49,XGBoost_temporal
5.75,6.25,34,XGBoost_temporal
6.25,0.25,742,XGBoost_temporal
6.25,0.75,2420,XGBoost_temporal
6.25,1.25,990,XGBoost_temporal
6.25,1.75,1231,XGBoost_temporal
6.25,2.25,3287,XGBoost_temporal
6.25,2.75,1874,XGBoost_temporal
6.25,3.25,273,XGBoost_temporal
6.25,3.75,272,XGBoost_temporal
6.25,4.25,244,XGBoost_temporal
6.25,4.75,125,XGBoost_temporal
6.25,5.25,70,XGBoost_temporal
6.25,5.75,62,XGBoost_temporal
6.25,6.25,29,XGBoost_temporal
6.25,6.75,11,XGBoost_temporal
6.75,0.25,534,XGBoost_temporal
6.75,0.75,2222,XGBoost_temporal
6.75,1.25,527,XGBoost_temporal
6.75,1.75,809,XGBoost_temporal
6.75,2.25,2157,XGBoost_temporal
6.75,2.75,1877,XGBoost_temporal
6.75,3.25,431,XGBoost_temporal
6.75,3.75,1022,XGBoost_temporal
6.75,4.25,839,XGBoost_temporal
6.75,4.75,245,XGBoost_temporal
6.75,5.25,156,XGBoost_temporal
6.75,5.75,81,XGBoost_temporal
6.75,6.25,37,XGBoost_temporal
6.75,6.75,10,XGBoost_temporal
6.75,7.25,12,XGBoost_temporal
7.25,0.25,477,XGBoost_temporal
7.25,0.75,1736,XGBoost_temporal
7.25,1.25,331,XGBoost_temporal
7.25,1.75,486,XGBoost_temporal
7.25,2.25,949,XGBoost_temporal
7.25,2.75,798,XGBoost_temporal
7.25,3.25,396,XGBoost_temporal
7.25,3.75,1457,XGBoost_temporal
7.25,4.25,1535,XGBoost_temporal
7.25,4.75,772,XGBoost_temporal
7.25,5.25,452,XGBoost_temporal
7.25,5.75,175,XGBoost_temporal
7.25,6.25,79,XGBoost_temporal
7.25,6.75,31,XGBoost_temporal
7.25,7.25,19,XGBoost_temporal
7.25,7.75,10,XGBoost_temporal
7.75,0.25,326,XGBoost_temporal
7.75,0.75,1239,XGBoost_temporal
7.75,1.25,262,XGBoost_temporal
7.75,1.75,269,XGBoost_temporal
7.75,2.25,561,XGBoost_temporal
7.75,2.75,566,XGBoost_temporal
7.75,3.25,352,XGBoost_temporal
7.75,3.75,463,XGBoost_temporal
7.75,4.25,1050,XGBoost_temporal
7.75,4.75,1371,XGBoost_temporal
7.75,5.25,839,XGBoost_temporal
7.75,5.75,402,XGBoost_temporal
7.75,6.25,107,XGBoost_temporal
7.75,6.75,39,XGBoost_temporal
7.75,7.25,30,XGBoost_temporal
7.75,7.75,19,XGBoost_temporal
7.75,8.25,14,XGBoost_temporal
8.25,0.25,280,XGBoost_temporal
8.25,0.75,866,XGBoost_temporal
8.25,1.25,192,XGBoost_temporal
8.25,1.75,170,XGBoost_temporal
8.25,2.25,282,XGBoost_temporal
8.25,2.75,367,XGBoost_temporal
8.25,3.25,289,XGBoost_temporal
8.25,3.75,267,XGBoost_temporal
8.25,4.25,707,XGBoost_temporal
8.25,4.75,1107,XGBoost_temporal
8.25,5.25,614,XGBoost_temporal
8.25,5.75,564,XGBoost_temporal
8.25,6.25,129,XGBoost_temporal
8.25,6.75,63,XGBoost_temporal
8.25,7.25,50,XGBoost_temporal
8.25,7.75,21,XGBoost_temporal
8.25,8.25,15,XGBoost_temporal
8.25,8.75,17,XGBoost_temporal
8.75,0.25,263,XGBoost_temporal
8.75,0.75,615,XGBoost_temporal
8.75,1.25,166,XGBoost_temporal
8.75,1.75,133,XGBoost_temporal
8.75,2.25,188,XGBoost_temporal
8.75,2.75,282,XGBoost_temporal
8.75,3.25,237,XGBoost_temporal
8.75,3.75,155,XGBoost_temporal
8.75,4.25,545,XGBoost_temporal
8.75,4.75,794,XGBoost_temporal
8.75,5.25,498,XGBoost_temporal
8.75,5.75,569,XGBoost_temporal
8.75,6.25,153,XGBoost_temporal
8.75,6.75,71,XGBoost_temporal
8.75,7.25,55,XGBoost_temporal
8.75,7.75,28,XGBoost_temporal
8.75,8.25,22,XGBoost_temporal
8.75,8.75,18,XGBoost_temporal
8.75,9.25,14,XGBoost_temporal
8.75,9.75,12,XGBoost_temporal
8.75,10.75,10,XGBoost_temporal
9.25,0.25,239,XGBoost_temporal
9.25,0.75,448,XGBoost_temporal
9.25,1.25,155,XGBoost_temporal
9.25,1.75,96,XGBoost_temporal
9.25,2.25,130,XGBoost_temporal
9.25,2.75,181,XGBoost_temporal
9.25,3.25,168,XGBoost_temporal
9.25,3.75,172,XGBoost_temporal
9.25,4.25,401,XGBoost_temporal
9.25,4.75,508,XGBoost_temporal
9.25,5.25,401,XGBoost_temporal
9.25,5.75,450,XGBoost_temporal
9.25,6.25,128,XGBoost_temporal
9.25,6.75,104,XGBoost_temporal
9.25,7.25,48,XGBoost_temporal
9.25,7.75,44,XGBoost_temporal
9.25,8.25,33,XGBoost_temporal
9.25,8.75,14,XGBoost_temporal
9.25,9.25,18,XGBoost_temporal
9.25,9.75,22,XGBoost_temporal
9.25,10.25,20,XGBoost_temporal
9.75,0.25,221,XGBoost_temporal
9.75,0.75,326,XGBoost_temporal
9.75,1.25,152,XGBoost_temporal
9.75,1.75,111,XGBoost_temporal
9.75,2.25,113,XGBoost_temporal
9.75,2.75,136,XGBoost_temporal
9.75,3.25,139,XGBoost_temporal
9.75,3.75,138,XGBoost_temporal
9.75,4.25,266,XGBoost_temporal
9.75,4.75,343,XGBoost_temporal
9.75,5.25,286,XGBoost_temporal
9.75,5.75,421,XGBoost_temporal
9.75,6.25,147,XGBoost_temporal
9.75,6.75,117,XGBoost_temporal
9.75,7.25,97,XGBoost_temporal
9.75,7.75,73,XGBoost_temporal
9.75,8.25,59,XGBoost_temporal
9.75,8.75,47,XGBoost_temporal
9.75,9.25,36,XGBoost_temporal
9.75,9.75,18,XGBoost_temporal
9.75,10.25,26,XGBoost_temporal
9.75,10.75,11,XGBoost_temporal
9.75,11.25,13,XGBoost_temporal
9.75,11.75,10,XGBoost_temporal
10.25,0.25,204,XGBoost_temporal
10.25,0.75,224,XGBoost_temporal
10.25,1.25,124,XGBoost_temporal
10.25,1.75,97,XGBoost_temporal
10.25,2.25,71,XGBoost_temporal
10.25,2.75,96,XGBoost_temporal
10.25,3.25,103,XGBoost_temporal
10.25,3.75,117,XGBoost_temporal
10.25,4.25,229,XGBoost_temporal
10.25,4.75,201,XGBoost_temporal
10.25,5.25,214,XGBoost_temporal
10.25,5.75,339,XGBoost_temporal
10.25,6.25,171,XGBoost_temporal
10.25,6.75,114,XGBoost_temporal
10.25,7.25,112,XGBoost_temporal
10.25,7.75,108,XGBoost_temporal
10.25,8.25,93,XGBoost_temporal
10.25,8.75,69,XGBoost_temporal
10.25,9.25,51,XGBoost_temporal
10.25,9.75,28,XGBoost_temporal
10.25,10.25,29,XGBoost_temporal
10.25,10.75,22,XGBoost_temporal
10.25,11.25,13,XGBoost_temporal
10.75,0.25,153,XGBoost_temporal
10.75,0.75,173,XGBoost_temporal
10.75,1.25,119,XGBoost_temporal
10.75,1.75,72,XGBoost_temporal
10.75,2.25,77,XGBoost_temporal
10.75,2.75,81,XGBoost_temporal
10.75,3.25,76,XGBoost_temporal
10.75,3.75,94,XGBoost_temporal
10.75,4.25,150,XGBoost_temporal
10.75,4.75,149,XGBoost_temporal
10.75,5.25,138,XGBoost_temporal
10.75,5.75,245,XGBoost_temporal
10.75,6.25,129,XGBoost_temporal
10.75,6.75,100,XGBoost_temporal
10.75,7.25,99,XGBoost_temporal
10.75,7.75,105,XGBoost_temporal
10.75,8.25,90,XGBoost_temporal
10.75,8.75,67,XGBoost_temporal
10.75,9.25,46,XGBoost_temporal
10.75,9.75,43,XGBoost_temporal
10.75,10.25,46,XGBoost_temporal
10.75,10.75,25,XGBoost_temporal
10.75,11.25,20,XGBoost_temporal
10.75,11.75,10,XGBoost_temporal
11.25,0.25,149,XGBoost_temporal
11.25,0.75,121,XGBoost_temporal
11.25,1.25,71,XGBoost_temporal
11.25,1.75,80,XGBoost_temporal
11.25,2.25,57,XGBoost_temporal
11.25,2.75,43,XGBoost_temporal
11.25,3.25,63,XGBoost_temporal
11.25,3.75,80,XGBoost_temporal
11.25,4.25,95,XGBoost_temporal
11.25,4.75,117,XGBoost_temporal
11.25,5.25,111,XGBoost_temporal
11.25,5.75,148,XGBoost_temporal
11.25,6.25,107,XGBoost_temporal
11.25,6.75,86,XGBoost_temporal
11.25,7.25,88,XGBoost_temporal
11.25,7.75,72,XGBoost_temporal
11.25,8.25,79,XGBoost_temporal
11.25,8.75,78,XGBoost_temporal
11.25,9.25,76,XGBoost_temporal
11.25,9.75,67,XGBoost_temporal
11.25,10.25,45,XGBoost_temporal
11.25,10.75,29,XGBoost_temporal
11.25,11.25,24,XGBoost_temporal
11.25,11.75,11,XGBoost_temporal
11.25,12.25,17,XGBoost_temporal
11.25,12.75,11,XGBoost_temporal
11.75,0.25,140,XGBoost_temporal
11.75,0.75,101,XGBoost_temporal
11.75,1.25,55,XGBoost_temporal
11.75,1.75,52,XGBoost_temporal
11.75,2.25,45,XGBoost_temporal
11.75,2.75,44,XGBoost_temporal
11.75,3.25,42,XGBoost_temporal
11.75,3.75,60,XGBoost_temporal
11.75,4.25,78,XGBoost_temporal
11.75,4.75,66,XGBoost_temporal
11.75,5.25,92,XGBoost_temporal
11.75,5.75,72,XGBoost_temporal
11.75,6.25,70,XGBoost_temporal
11.75,6.75,62,XGBoost_temporal
11.75,7.25,61,XGBoost_temporal
11.75,7.75,58,XGBoost_temporal
11.75,8.25,66,XGBoost_temporal
11.75,8.75,60,XGBoost_temporal
11.75,9.25,60,XGBoost_temporal
11.75,9.75,62,XGBoost_temporal
11.75,10.25,56,XGBoost_temporal
11.75,10.75,40,XGBoost_temporal
11.75,11.25,30,XGBoost_temporal
11.75,11.75,24,XGBoost_temporal
11.75,12.25,15,XGBoost_temporal
11.75,12.75,12,XGBoost_temporal
11.75,13.75,11,XGBoost_temporal
12.25,0.25,117,XGBoost_temporal
12.25,0.75,81,XGBoost_temporal
12.25,1.25,38,XGBoost_temporal
12.25,1.75,45,XGBoost_temporal
12.25,2.25,42,XGBoost_temporal
12.25,2.75,30,XGBoost_temporal
12.25,3.25,28,XGBoost_temporal
12.25,3.75,34,XGBoost_temporal
12.25,4.25,44,XGBoost_temporal
12.25,4.75,47,XGBoost_temporal
12.25,5.25,52,XGBoost_temporal
12.25,5.75,55,XGBoost_temporal
12.25,6.25,61,XGBoost_temporal
12.25,6.75,53,XGBoost_temporal
12.25,7.25,56,XGBoost_temporal
12.25,7.75,63,XGBoost_temporal
12.25,8.25,47,XGBoost_temporal
12.25,8.75,44,XGBoost_temporal
12.25,9.25,52,XGBoost_temporal
12.25,9.75,47,XGBoost_temporal
12.25,10.25,53,XGBoost_temporal
12.25,10.75,38,XGBoost_temporal
12.25,11.25,37,XGBoost_temporal
12.25,11.75,25,XGBoost_temporal
12.25,12.25,13,XGBoost_temporal
12.25,12.75,10,XGBoost_temporal
12.25,13.25,14,XGBoost_temporal
12.75,0.25,77,XGBoost_temporal
12.75,0.75,59,XGBoost_temporal
12.75,1.25,43,XGBoost_temporal
12.75,1.75,48,XGBoost_temporal
12.75,2.25,33,XGBoost_temporal
12.75,2.75,37,XGBoost_temporal
12.75,3.25,29,XGBoost_temporal
12.75,3.75,19,XGBoost_temporal
12.75,4.25,22,XGBoost_temporal
12.75,4.75,40,XGBoost_temporal
12.75,5.25,34,XGBoost_temporal
12.75,5.75,35,XGBoost_temporal
12.75,6.25,39,XGBoost_temporal
12.75,6.75,45,XGBoost_temporal
12.75,7.25,39,XGBoost_temporal
12.75,7.75,36,XGBoost_temporal
12.75,8.25,43,XGBoost_temporal
12.75,8.75,48,XGBoost_temporal
12.75,9.25,51,XGBoost_temporal
12.75,9.75,48,XGBoost_temporal
12.75,10.25,40,XGBoost_temporal
12.75,10.75,45,XGBoost_temporal
12.75,11.25,28,XGBoost_temporal
12.75,11.75,29,XGBoost_temporal
12.75,12.25,18,XGBoost_temporal
12.75,12.75,13,XGBoost_temporal
13.25,0.25,51,XGBoost_temporal
13.25,0.75,49,XGBoost_temporal
13.25,1.25,32,XGBoost_temporal
13.25,1.75,28,XGBoost_temporal
13.25,2.25,18,XGBoost_temporal
13.25,2.75,27,XGBoost_temporal
13.25,3.25,17,XGBoost_temporal
13.25,3.75,16,XGBoost_temporal
13.25,4.25,13,XGBoost_temporal
13.25,4.75,25,XGBoost_temporal
13.25,5.25,15,XGBoost_temporal
13.25,5.75,32,XGBoost_temporal
13.25,6.25,27,XGBoost_temporal
13.25,6.75,24,XGBoost_temporal
13.25,7.25,37,XGBoost_temporal
13.25,7.75,33,XGBoost_temporal
13.25,8.25,28,XGBoost_temporal
13.25,8.75,33,XGBoost_temporal
13.25,9.25,32,XGBoost_temporal
13.25,9.75,48,XGBoost_temporal
13.25,10.25,37,XGBoost_temporal
13.25,10.75,19,XGBoost_temporal
13.25,11.25,28,XGBoost_temporal
13.25,11.75,23,XGBoost_temporal
13.25,12.25,13,XGBoost_temporal
13.25,12.75,15,XGBoost_temporal
13.75,0.25,33,XGBoost_temporal
13.75,0.75,15,XGBoost_temporal
13.75,1.25,19,XGBoost_temporal
13.75,3.25,17,XGBoost_temporal
13.75,3.75,10,XGBoost_temporal
13.75,4.25,15,XGBoost_temporal
13.75,4.75,14,XGBoost_temporal
13.75,5.25,14,XGBoost_temporal
13.75,5.75,14,XGBoost_temporal
13.75,6.25,17,XGBoost_temporal
13.75,6.75,20,XGBoost_temporal
13.75,7.25,27,XGBoost_temporal
13.75,7.75,22,XGBoost_temporal
13.75,8.25,21,XGBoost_temporal
13.75,8.75,20,XGBoost_temporal
13.75,9.25,23,XGBoost_temporal
13.75,9.75,15,XGBoost_temporal
13.75,10.25,34,XGBoost_temporal
13.75,10.75,34,XGBoost_temporal
13.75,11.25,24,XGBoost_temporal
13.75,11.75,25,XGBoost_temporal
13.75,12.25,20,XGBoost_temporal
13.75,12.75,20,XGBoost_temporal
13.75,13.25,12,XGBoost_temporal
14.25,0.25,17,XGBoost_temporal
14.25,0.75,21,XGBoost_temporal
14.25,1.75,10,XGBoost_temporal
14.25,2.25,12,XGBoost_temporal
14.25,2.75,11,XGBoost_temporal
14.25,5.75,13,XGBoost_temporal
14.25,6.25,10,XGBoost_temporal
14.25,6.75,15,XGBoost_temporal
14.25,7.75,17,XGBoost_temporal
14.25,8.25,18,XGBoost_temporal
14.25,8.75,23,XGBoost_temporal
14.25,9.25,18,XGBoost_temporal
14.25,9.75,18,XGBoost_temporal
14.25,10.25,29,XGBoost_temporal
14.25,10.75,24,XGBoost_temporal
14.25,11.25,21,XGBoost_temporal
14.25,11.75,20,XGBoost_temporal
14.25,12.25,24,XGBoost_temporal
14.25,12.75,27,XGBoost_temporal
14.25,13.25,17,XGBoost_temporal
14.25,13.75,14,XGBoost_temporal
14.75,0.25,16,XGBoost_temporal
14.75,5.75,10,XGBoost_temporal
14.75,8.25,15,XGBoost_temporal
14.75,8.75,13,XGBoost_temporal
14.75,9.25,11,XGBoost_temporal
14.75,9.75,14,XGBoost_temporal
14.75,10.25,21,XGBoost_temporal
14.75,10.75,18,XGBoost_temporal
14.75,11.25,17,XGBoost_temporal
14.75,11.75,28,XGBoost_temporal
14.75,12.25,15,XGBoost_temporal
14.75,12.75,17,XGBoost_temporal
14.75,13.25,10,XGBoost_temporal
15.25,0.25,15,XGBoost_temporal
15.25,9.75,14,XGBoost_temporal
15.25,10.25,16,XGBoost_temporal
15.25,11.25,14,XGBoost_temporal
15.25,11.75,12,XGBoost_temporal
15.25,12.25,23,XGBoost_temporal
15.25,12.75,14,XGBoost_temporal
15.25,13.25,10,XGBoost_temporal
15.75,7.75,10,XGBoost_temporal
15.75,9.75,14,XGBoost_temporal
15.75,11.25,10,XGBoost_temporal
15.75,11.75,12,XGBoost_temporal
15.75,12.25,11,XGBoost_temporal
15.75,12.75,17,XGBoost_temporal
15.75,13.25,15,XGBoost_temporal
15.75,13.75,10,XGBoost_temporal
16.25,10.25,12,XGBoost_temporal
16.25,11.75,10,XGBoost_temporal
17.75,12.25,10,XGBoost_temporal


==> anc/tables/annual_contrasts.csv <==
year,contrast,mean_date_log_mae_difference,dates
2019,H1,0.018464041858493624,12
2019,H2,0.004339480698576342,12
2019,H3,-0.0212829667415238,12
2019,Supplement_graph,0.014124561159917282,12
2020,H1,0.23483180590489808,12
2020,H2,0.005488153140482843,12
2020,H3,-0.08592935375280979,12
2020,Supplement_graph,0.22934365276441526,12
2021,H1,0.07021793180530524,12
2021,H2,0.038090910432064494,12
2021,H3,0.006712853040577745,12
2021,Supplement_graph,0.03212702137324075,12
2022,H1,0.022564159457367228,12
2022,H2,0.014659493533850534,12
2022,H3,0.02174309410790129,12
2022,Supplement_graph,0.007904665923516694,12
2023,H1,-0.07724510187966906,11
2023,H2,0.02949917713583289,11
2023,H3,0.04844188269130459,11
2023,Supplement_graph,-0.10674427901550194,11


==> anc/tables/block_scale_sensitivity.csv <==
contrast,scale,a,b,difference,ci_low,ci_high,block_months,dates,p_unadjusted
H1,log_mae,XGBoost_temporal,XGBoost_tab,0.05598710419722731,-0.006020533171732267,0.12719537685163987,3,59,0.094
H1,log_mae,XGBoost_temporal,XGBoost_tab,0.05598710419722731,-0.014377326685451929,0.13235828943696315,6,59,0.131
H1,log_mae,XGBoost_temporal,XGBoost_tab,0.05598710419722731,-0.025038207196836276,0.14468838302931433,12,59,0.183
H2,log_mae,XGBoost_temporal,XGBoost_graph,0.01822758308735343,0.003939332909629692,0.029786294333676848,3,59,0.005
H2,log_mae,XGBoost_temporal,XGBoost_graph,0.01822758308735343,0.0035827909092532523,0.030313830060237378,6,59,0.009
H2,log_mae,XGBoost_temporal,XGBoost_graph,0.01822758308735343,0.003021690212497049,0.03003998535402595,12,59,0.014
H3,log_mae,XGBoost_temporal,XGBoost_static,-0.006986707975354307,-0.029835830679408794,0.013531234860992477,3,59,0.506
H3,log_mae,XGBoost_temporal,XGBoost_static,-0.006986707975354307,-0.037245258083344834,0.019693570989283683,6,59,0.616
H3,log_mae,XGBoost_temporal,XGBoost_static,-0.006986707975354307,-0.042930455452603385,0.025111977213963382,12,59,0.704
Supplement_graph,log_mae,XGBoost_graph,XGBoost_tab,0.03775952110987387,-0.028410240849941443,0.12175357740378816,3,59,0.287
Supplement_graph,log_mae,XGBoost_graph,XGBoost_tab,0.03775952110987387,-0.038606058470121135,0.1229774790915195,6,59,0.367
Supplement_graph,log_mae,XGBoost_graph,XGBoost_tab,0.03775952110987387,-0.0470090534707469,0.13329779626065763,12,59,0.4
H1,raw_eur_mae,XGBoost_temporal,XGBoost_tab,8.866578901524301,-1418.4633981136462,1598.4077057377442,3,59,0.991
H1,raw_eur_mae,XGBoost_temporal,XGBoost_tab,8.866578901524301,-1335.4315263132157,1542.241444271256,6,59,0.995
H1,raw_eur_mae,XGBoost_temporal,XGBoost_tab,8.866578901524301,-1155.8895835000806,1033.054154399136,12,59,0.982
H2,raw_eur_mae,XGBoost_temporal,XGBoost_graph,-378.9089703815034,-1405.2194617373445,659.5256044160724,3,59,0.504
H2,raw_eur_mae,XGBoost_temporal,XGBoost_graph,-378.9089703815034,-1403.1690601919413,684.2290249327277,6,59,0.475
H2,raw_eur_mae,XGBoost_temporal,XGBoost_graph,-378.9089703815034,-1224.549967581257,438.73321008263986,12,59,0.361
H3,raw_eur_mae,XGBoost_temporal,XGBoost_static,207.03162877183036,-681.8335554755004,1170.3678659517343,3,59,0.675
H3,raw_eur_mae,XGBoost_temporal,XGBoost_static,207.03162877183036,-700.4597599663576,1057.9036730593261,6,59,0.644
H3,raw_eur_mae,XGBoost_temporal,XGBoost_static,207.03162877183036,-444.15669010816515,935.0863701920255,12,59,0.511
Supplement_graph,raw_eur_mae,XGBoost_graph,XGBoost_tab,387.7755492830277,-896.4062341507912,1541.5124447242301,3,59,0.543
Supplement_graph,raw_eur_mae,XGBoost_graph,XGBoost_tab,387.7755492830277,-912.121623670548,1474.2434431686493,6,59,0.49
Supplement_graph,raw_eur_mae,XGBoost_graph,XGBoost_tab,387.7755492830277,-700.3554334837559,1456.5246379656594,12,59,0.447


==> anc/tables/execution.json <==
{
  "seed": 1729,
  "model_seconds": 438.14169335365295,
  "fits": 820,
  "no_random_row_splits": true,
  "test_period": "2019\u20132023",
  "training_objective": "squared error in log1p target",
  "prediction_intervals": "split residual90%, empirical coverage only; nonexchangeable no guarantee",
  "neural_tgn_implemented": false
}


==> anc/tables/feature_sets.json <==
{
  "tab": [
    "hist_count_out_30",
    "hist_amount_out_30",
    "hist_mature_out_30",
    "hist_count_in_30",
    "hist_amount_in_30",
    "hist_mature_in_30",
    "hist_count_out_90",
    "hist_amount_out_90",
    "hist_mature_out_90",
    "hist_count_in_90",
    "hist_amount_in_90",
    "hist_mature_in_90",
    "hist_count_out_365",
    "hist_amount_out_365",
    "hist_mature_out_365",
    "hist_count_in_365",
    "hist_amount_in_365",
    "hist_mature_in_365",
    "booked_mature_out_30",
    "booked_mature_in_30",
    "booked_mature_out_60",
    "booked_mature_in_60",
    "booked_mature_out_90",
    "booked_mature_in_90",
    "age_days",
    "month_sin",
    "month_cos",
    "mean_remaining_out",
    "mean_remaining_in",
    "q_out_eur",
    "q_in_eur"
  ],
  "graph": [
    "hist_count_out_30",
    "hist_amount_out_30",
    "hist_mature_out_30",
    "hist_count_in_30",
    "hist_amount_in_30",
    "hist_mature_in_30",
    "hist_count_out_90",
    "hist_amount_out_90",
    "hist_mature_out_90",
    "hist_count_in_90",
    "hist_amount_in_90",
    "hist_mature_in_90",
    "hist_count_out_365",
    "hist_amount_out_365",
    "hist_mature_out_365",
    "hist_count_in_365",
    "hist_amount_in_365",
    "hist_mature_in_365",
    "booked_mature_out_30",
    "booked_mature_in_30",
    "booked_mature_out_60",
    "booked_mature_in_60",
    "booked_mature_out_90",
    "booked_mature_in_90",
    "age_days",
    "month_sin",
    "month_cos",
    "mean_remaining_out",
    "mean_remaining_in",
    "q_out_eur",
    "q_in_eur",
    "degree_out",
    "degree_in",
    "pagerank_in",
    "pagerank_out",
    "hhi_counter_out",
    "hhi_counter_in",
    "entropy_counter_out",
    "entropy_counter_in",
    "hhi_maturity_out",
    "hhi_maturity_in",
    "hhi_joint_out",
    "hhi_joint_in",
    "role_balance",
    "mane_temporal_eur",
    "neighbor_out_hist_count_out_30",
    "neighbor_out_hist_amount_out_30",
    "neighbor_out_q_out_eur",
    "neighbor_out_q_in_eur",
    "neighbor_in_hist_count_out_30",
    "neighbor_in_hist_amount_out_30",
    "neighbor_in_q_out_eur",
    "neighbor_in_q_in_eur"
  ],
  "static": [
    "hist_count_out_30",
    "hist_amount_out_30",
    "hist_mature_out_30",
    "hist_count_in_30",
    "hist_amount_in_30",
    "hist_mature_in_30",
    "hist_count_out_90",
    "hist_amount_out_90",
    "hist_mature_out_90",
    "hist_count_in_90",
    "hist_amount_in_90",
    "hist_mature_in_90",
    "hist_count_out_365",
    "hist_amount_out_365",
    "hist_mature_out_365",
    "hist_count_in_365",
    "hist_amount_in_365",
    "hist_mature_in_365",
    "booked_mature_out_30",
    "booked_mature_in_30",
    "booked_mature_out_60",
    "booked_mature_in_60",
    "booked_mature_out_90",
    "booked_mature_in_90",
    "age_days",
    "month_sin",
    "month_cos",
    "mean_remaining_out",
    "mean_remaining_in",
    "q_out_eur",
    "q_in_eur",
    "degree_out",
    "degree_in",
    "pagerank_in",
    "pagerank_out",
    "hhi_counter_out",
    "hhi_counter_in",
    "entropy_counter_out",
    "entropy_counter_in",
    "hhi_maturity_out",
    "hhi_maturity_in",
    "hhi_joint_out",
    "hhi_joint_in",
    "role_balance",
    "mane_temporal_eur",
    "neighbor_out_hist_count_out_30",
    "neighbor_out_hist_amount_out_30",
    "neighbor_out_q_out_eur",
    "neighbor_out_q_in_eur",
    "neighbor_in_hist_count_out_30",
    "neighbor_in_hist_amount_out_30",
    "neighbor_in_q_out_eur",
    "neighbor_in_q_in_eur",
    "static_emb_available",
    "static_emb_0",
    "static_emb_1",
    "static_emb_2",
    "static_emb_3",
    "static_emb_4",
    "static_emb_5",
    "static_emb_6",
    "static_emb_7"
  ],
  "temporal": [
    "hist_count_out_30",
    "hist_amount_out_30",
    "hist_mature_out_30",
    "hist_count_in_30",
    "hist_amount_in_30",
    "hist_mature_in_30",
    "hist_count_out_90",
    "hist_amount_out_90",
    "hist_mature_out_90",
    "hist_count_in_90",
    "hist_amount_in_90",
    "hist_mature_in_90",
    "hist_count_out_365",
    "hist_amount_out_365",
    "hist_mature_out_365",
    "hist_count_in_365",
    "hist_amount_in_365",
    "hist_mature_in_365",
    "booked_mature_out_30",
    "booked_mature_in_30",
    "booked_mature_out_60",
    "booked_mature_in_60",
    "booked_mature_out_90",
    "booked_mature_in_90",
    "age_days",
    "month_sin",
    "month_cos",
    "mean_remaining_out",
    "mean_remaining_in",
    "q_out_eur",
    "q_in_eur",
    "degree_out",
    "degree_in",
    "pagerank_in",
    "pagerank_out",
    "hhi_counter_out",
    "hhi_counter_in",
    "entropy_counter_out",
    "entropy_counter_in",
    "hhi_maturity_out",
    "hhi_maturity_in",
    "hhi_joint_out",
    "hhi_joint_in",
    "role_balance",
    "mane_temporal_eur",
    "neighbor_out_hist_count_out_30",
    "neighbor_out_hist_amount_out_30",
    "neighbor_out_q_out_eur",
    "neighbor_out_q_in_eur",
    "neighbor_in_hist_count_out_30",
    "neighbor_in_hist_amount_out_30",
    "neighbor_in_q_out_eur",
    "neighbor_in_q_in_eur",
    "temp_emb_0",
    "temp_emb_1",
    "temp_emb_2",
    "temp_emb_3",
    "temp_emb_4",
    "temp_emb_5",
    "temp_emb_6",
    "temp_emb_7",
    "temp_emb_available"
  ],
  "no_debtor": [
    "hist_count_out_30",
    "hist_amount_out_30",
    "hist_mature_out_30",
    "hist_count_in_30",
    "hist_amount_in_30",
    "hist_mature_in_30",
    "hist_count_out_90",
    "hist_amount_out_90",
    "hist_mature_out_90",
    "hist_count_in_90",
    "hist_amount_in_90",
    "hist_mature_in_90",
    "hist_count_out_365",
    "hist_amount_out_365",
    "hist_mature_out_365",
    "hist_count_in_365",
    "hist_amount_in_365",
    "hist_mature_in_365",
    "booked_mature_out_30",
    "booked_mature_in_30",
    "booked_mature_out_60",
    "booked_mature_in_60",
    "booked_mature_out_90",
    "booked_mature_in_90",
    "age_days",
    "month_sin",
    "month_cos",
    "mean_remaining_out",
    "mean_remaining_in",
    "q_out_eur",
    "q_in_eur",
    "degree_in",
    "pagerank_in",
    "hhi_counter_in",
    "entropy_counter_in",
    "hhi_maturity_in",
    "hhi_joint_in",
    "role_balance",
    "mane_temporal_eur",
    "neighbor_in_q_in_eur",
    "temp_emb_0",
    "temp_emb_1",
    "temp_emb_2",
    "temp_emb_3",
    "temp_emb_4",
    "temp_emb_5",
    "temp_emb_6",
    "temp_emb_7",
    "temp_emb_available"
  ],
  "no_creditor": [
    "hist_count_out_30",
    "hist_amount_out_30",
    "hist_mature_out_30",
    "hist_count_in_30",
    "hist_amount_in_30",
    "hist_mature_in_30",
    "hist_count_out_90",
    "hist_amount_out_90",
    "hist_mature_out_90",
    "hist_count_in_90",
    "hist_amount_in_90",
    "hist_mature_in_90",
    "hist_count_out_365",
    "hist_amount_out_365",
    "hist_mature_out_365",
    "hist_count_in_365",
    "hist_amount_in_365",
    "hist_mature_in_365",
    "booked_mature_out_30",
    "booked_mature_in_30",
    "booked_mature_out_60",
    "booked_mature_in_60",
    "booked_mature_out_90",
    "booked_mature_in_90",
    "age_days",
    "month_sin",
    "month_cos",
    "mean_remaining_out",
    "mean_remaining_in",
    "q_out_eur",
    "q_in_eur",
    "degree_out",
    "pagerank_out",
    "hhi_counter_out",
    "entropy_counter_out",
    "hhi_maturity_out",
    "role_balance",
    "mane_temporal_eur",
    "neighbor_out_hist_count_out_30",
    "neighbor_out_hist_amount_out_30",
    "neighbor_out_q_out_eur",
    "temp_emb_0",
    "temp_emb_1",
    "temp_emb_2",
    "temp_emb_3",
    "temp_emb_4",
    "temp_emb_5",
    "temp_emb_6",
    "temp_emb_7",
    "temp_emb_available"
  ]
}


==> anc/tables/fold_metrics.csv <==
n,mae,rmse,wape,r2,log_rmse,log_mae,target,role,horizon,level,model,year,train_rows,eligible_train_rows,training_cap,calibration_rows,test_dates,fit_predict_seconds,recovered_from_saved_forecast,coverage90,mean_interval_width,calibration_radius_log
56872,0.9359438739625826,6.486521240231305,1.0,-0.02126244908236541,0.6542203295847454,0.36561939514969793,count,out,30,firm,Zero_tab,2019,5000,10740,5000,2946,12,0.001997709274291992,False,0.9517688845125897,2.0000000000000004,1.0986122886681098
56872,0.8508580672387115,5.079523045296961,0.9090909090909091,0.3737329760623148,0.5449296420166359,0.3470116024429764,count,out,30,firm,Naive_tab,2019,5000,10740,5000,2946,12,0.0021653175354003906,False,0.9322513715009143,3.192898086932058,0.6931471805599453
56872,0.8679685889196985,5.6446449403735715,0.9273724772030489,0.226630691796896,0.5042983085999584,0.3469821812191852,count,out,30,firm,HistoricalMean_tab,2019,5000,10740,5000,2946,12,0.002167224884033203,False,0.9076522717681812,1.6204021961357105,0.6931471805599453
56872,0.8264001097107031,5.569683661285953,0.8829590456230083,0.24703509705416082,0.4432417184532743,0.3275708575102976,count,out,30,firm,OLS_tab,2019,5000,10740,5000,2946,12,0.6627902984619141,False,0.904118019412013,1.7739726680299879,0.6625830086003972
56872,0.8267839337935735,5.580180987263175,0.8833691386783166,0.24419415776066067,0.4431640636400714,0.3274887714370256,count,out,30,firm,Ridge_tab,2019,5000,10740,5000,2946,12,0.12549376487731934,False,0.9046982697988465,1.7745278701617402,0.6636396519242396
56872,0.8000132498536772,5.572488447365669,0.8547662654883302,0.2462765486825299,0.4534831426261688,0.3168272829473421,count,out,30,firm,RandomForest_tab,2019,5000,10740,5000,2946,12,0.7744002342224121,False,0.8817695878463919,1.5721034152652809,0.6264662812827884
56872,0.8095579167003388,5.635620528110199,0.8649641706322057,0.22910157332074665,0.4551816297487745,0.32102703389613035,count,out,30,firm,GradientBoosting_tab,2019,5000,10740,5000,2946,12,1.080096960067749,False,0.8884864256576172,1.5663913262366873,0.6356246019856409
56872,0.8012442032900055,5.456425400501591,0.8560814655452702,0.27734648664934025,0.4561107073962562,0.3208013358873705,count,out,30,firm,XGBoost_tab,2019,5000,10740,5000,2946,12,0.21770191192626953,False,0.8814882543255029,1.5780129432678223,0.6398517582145454
56872,0.8112928856402937,5.640481171420995,0.8668178810823945,0.22777122179815645,0.45559533988005624,0.3214956289025809,count,out,30,firm,LightGBM_tab,2019,5000,10740,5000,2946,12,0.5845725536346436,False,0.8876775917850612,1.5944210872829832,0.6453241608386678
56872,0.8034977028070444,5.337196340374509,0.8584891948757675,0.30858303148203525,0.4466519793973591,0.32833929342101587,count,out,30,firm,XGBoost_graph,2019,5000,10740,5000,2946,12,0.3935708999633789,False,0.8960824307216205,1.6732772588729858,0.6218570973304035
56872,0.8064382390292643,5.380372163088067,0.8616309817969964,0.2973512003745983,0.4450829143604554,0.3288838896433597,count,out,30,firm,XGBoost_static,2019,5000,10740,5000,2946,12,0.45053672790527344,False,0.8938669292446195,1.6592886447906494,0.6142329331067325
56872,0.8179669872614131,5.55661783850767,0.8739487591262486,0.2505636875659386,0.4459177539088572,0.33148601424133717,count,out,30,firm,XGBoost_temporal,2019,5000,10740,5000,2946,12,0.45238614082336426,False,0.8988254325502884,1.6470955610275269,0.620535135269165
398598,0.6949934520494333,5.548989181796413,1.0,-0.015936771627586444,0.5648007396671756,0.3002742528515254,count,out,30,firm,Zero_tab,2020,5000,20507,5000,27316,12,0.020397186279296875,False,0.9685522757264211,2.0000000000000004,1.0986122886681098
398598,0.6653370062067546,3.3760099285765817,0.9573284528721442,0.6239493411346377,0.5092715330928619,0.319745624921837,count,out,30,firm,Naive_tab,2020,5000,20507,5000,27316,12,0.016845226287841797,False,0.9477844846185881,2.681082193086769,0.6931471805599453
398598,0.6383236600448957,3.4551813387185484,0.918459962698315,0.6061048671984282,0.4073135213817866,0.3099040528917048,count,out,30,firm,HistoricalMean_tab,2020,5000,20507,5000,27316,12,0.01910114288330078,False,0.9442470860365582,1.9781427396174274,0.6931471805599453
398598,0.6193586310010464,4.14680136581856,0.8911718940295754,0.43263127915368327,0.38906159183807837,0.2951041683084949,count,out,30,firm,OLS_tab,2020,5000,20507,5000,27316,12,1.1566808223724365,False,0.9307723571116764,1.7781929651641415,0.658544202674792
398598,0.6198304851654224,4.164190231209148,0.8918508272813702,0.4278629852923854,0.3888118730092351,0.2951158250592881,count,out,30,firm,Ridge_tab,2020,5000,20507,5000,27316,12,0.7643322944641113,False,0.9308074802181646,1.7755539158056672,0.65787517047301
398598,0.6177437105448454,4.950549257172133,0.8888482455816099,0.19137773428172766,0.3857738481947096,0.2838215160397763,count,out,30,firm,RandomForest_tab,2020,5000,20507,5000,27316,12,1.5772478580474854,False,0.9300021575622557,1.716461665622079,0.6482364063094883
398598,0.6223654439500593,4.967701056618652,0.8954982843576372,0.1857648811536884,0.383792714585721,0.28603374868376796,count,out,30,firm,GradientBoosting_tab,2020,5000,20507,5000,27316,12,2.7557175159454346,False,0.9372600966387187,1.7203978993233249,0.651541728938359
398598,0.6158436394993025,4.686485092808556,0.8861143046503105,0.2753414787950763,0.38117400751206637,0.2869474406630778,count,out,30,firm,XGBoost_tab,2020,5000,20507,5000,27316,12,0.9770205020904541,False,0.9353835192349184,1.7130928039550781,0.648428915026498
398598,0.6204222343847093,4.953721593144494,0.892702273028869,0.19034106409768214,0.3840645162284333,0.28490639027313236,count,out,30,firm,LightGBM_tab,2020,5000,20507,5000,27316,12,1.5734491348266602,False,0.9336675046036358,1.7204867956857532,0.6494785207342977
398598,0.6464361415247516,4.597030904012262,0.9301327078960338,0.3027415754862378,0.38378107934748334,0.31705842495418296,count,out,30,firm,XGBoost_graph,2020,5000,20507,5000,27316,12,1.4606995582580566,False,0.9494754113166649,1.868768334388733,0.6351020733856696
398598,0.6498109666776579,4.666602537801199,0.9349886171754009,0.281477207087369,0.38450848975501767,0.31792513934105704,count,out,30,firm,XGBoost_static,2020,5000,20507,5000,27316,12,1.7524487972259521,False,0.9489636174792648,1.8657128810882568,0.6346693243411304
398598,0.6497815749922882,4.565363805571334,0.934946326582183,0.312314754776693,0.3856108875058314,0.3200356055721812,count,out,30,firm,XGBoost_temporal,2020,5000,20507,5000,27316,12,1.7291033267974854,False,0.9490388812788825,1.8800549507141113,0.6382905784574272
98537,1.0155271623857027,9.990015515417118,1.0,-0.01044147679080587,0.6176958046964882,0.22790095235924068,count,out,30,firm,Zero_tab,2021,5000,234327,5000,177766,12,0.005361318588256836,False,0.9161330261729097,1.0,0.6931471805599453
98537,0.7496473405928737,5.081978130626501,0.7381854157714332,0.7385164195325853,0.4640144835332629,0.2383350004874017,count,out,30,firm,Naive_tab,2021,5000,234327,5000,177766,12,0.0071430206298828125,False,0.9401544597460852,3.0144666470462873,0.6931471805599453
98537,0.9917027203883222,4.849662294860668,0.9765398279043451,0.7618767316682872,0.527196913541452,0.38737670346496156,count,out,30,firm,HistoricalMean_tab,2021,5000,234327,5000,177766,12,0.007342815399169922,False,0.8303276941656433,2.890903886369419,0.5998896870733627
98537,0.9081406107700088,7.64123951948078,0.8942553625415407,0.40883805993472366,0.39831615984229884,0.29612297654451186,count,out,30,firm,OLS_tab,2021,5000,234327,5000,177766,12,0.7078542709350586,False,0.8868952779159097,1.8844871071334686,0.5719334164481393
98537,0.9074982987193184,7.624023637655768,0.8936228712852936,0.4114988610126371,0.398330653434189,0.2966689467359007,count,out,30,firm,Ridge_tab,2021,5000,234327,5000,177766,12,0.3183608055114746,False,0.8870475049981226,1.8929932482015952,0.5724071482363471
98537,0.9604967146626466,8.771202913976104,0.9458109543876924,0.2210722867697794,0.40218288307571387,0.3161957764520857,count,out,30,firm,RandomForest_tab,2021,5000,234327,5000,177766,12,1.108572006225586,False,0.902645706688858,1.8478607509254499,0.5560805344500499
98537,0.9622646661606141,8.559656955183392,0.9475518743388773,0.25819192060760976,0.4075986616012846,0.3185430834783454,count,out,30,firm,GradientBoosting_tab,2021,5000,234327,5000,177766,12,1.9869272708892822,False,0.8932380730081086,1.86075403168337,0.5535696602645871
98537,0.9167881745559722,8.035355527577316,0.902770707188402,0.34628412202893866,0.39977466026804404,0.31412703336237174,count,out,30,firm,XGBoost_tab,2021,5000,234327,5000,177766,12,0.48701977729797363,False,0.8972771649228208,1.8622649908065796,0.5435052514076233
98537,0.9667967379270864,8.6313029951621,0.952014651834484,0.24572178549398505,0.40623459776269955,0.3171022395080299,count,out,30,firm,LightGBM_tab,2021,5000,234327,5000,177766,12,1.022684097290039,False,0.897906370195967,1.8585258441437802,0.5516298176285205
98537,0.9448139670573373,7.813818217542774,0.9303679921645382,0.3818335276570919,0.41142754757090394,0.32794167990977563,count,out,30,firm,XGBoost_graph,2021,5000,234327,5000,177766,12,0.7170538902282715,False,0.8891076448440687,1.9213149547576904,0.5411215703514339
98537,0.9602002805306568,7.828214396615309,0.9455190526612103,0.3795536094505986,0.41709159138507657,0.33369890413661346,count,out,30,firm,XGBoost_static,2021,5000,234327,5000,177766,12,0.8905172348022461,False,0.8822878715609365,1.981256365776062,0.5404744278219463
98537,0.9464519617957218,7.914210840527528,0.931980942363267,0.36584697054130966,0.4103276484641139,0.32546153838343916,count,out,30,firm,XGBoost_temporal,2021,5000,234327,5000,177766,12,0.9095826148986816,False,0.8887422998467581,1.890693187713623,0.5366435050964355
27236,2.4205096196210896,16.677959042240662,1.0,-0.021516579866641905,0.947868700369899,0.46629713953971774,count,out,30,firm,Zero_tab,2022,5000,533545,5000,25612,12,0.0017168521881103516,False,0.8570641797620796,2.0000000000000004,1.0986122886681098
27236,1.713687766191805,11.306836161628107,0.7079863481228669,0.530493280301664,0.6148154043405258,0.33998145207263053,count,out,30,firm,Naive_tab,2022,5000,533545,5000,25612,12,0.002112150192260742,False,0.868115729181965,5.6154354530768105,0.6931471805599453
27236,1.826833240453308,9.096469734368744,0.7547308325671035,0.6961177231362983,0.6294900458666254,0.42354982859122386,count,out,30,firm,HistoricalMean_tab,2022,5000,533545,5000,25612,12,0.0018279552459716797,False,0.8443236892348362,6.232440686145644,0.7657863641999169
27236,1.7667780887498854,11.641178956002902,0.7299198790321104,0.5023161533180145,0.526239782808593,0.3582703756284629,count,out,30,firm,OLS_tab,2022,5000,533545,5000,25612,12,0.47583436965942383,False,0.8401013364664415,3.393178912201918,0.6832380353887508
27236,1.7690666557468653,11.693690787929892,0.73086536876635,0.4978160533216702,0.5254814244171455,0.35764745456634317,count,out,30,firm,Ridge_tab,2022,5000,533545,5000,25612,12,0.13551831245422363,False,0.8407255103539433,3.3791584918289552,0.682676969373595
27236,1.9263722933313527,14.461495549184038,0.7958540126078532,0.23195612429765422,0.5323396888044494,0.3638756428043743,count,out,30,firm,RandomForest_tab,2022,5000,533545,5000,25612,12,0.7453503608703613,False,0.8475914231164635,3.22533851629665,0.6442640482156486
27236,1.930477507477521,13.713982288169268,0.7975500249322375,0.3093042520089776,0.5402025368404776,0.36398862318461006,count,out,30,firm,GradientBoosting_tab,2022,5000,533545,5000,25612,12,0.9309258460998535,False,0.846636804229696,3.7544596633106937,0.6562534104050215
27236,1.8614744973085713,13.312746709727396,0.7690423876935343,0.3491289541962459,0.5327475482276259,0.35859602529346046,count,out,30,firm,XGBoost_tab,2022,5000,533545,5000,25612,12,0.23558354377746582,False,0.8437729475693935,3.727222204208374,0.650369895580125
27236,1.9316131899849966,13.79527880646204,0.7980192164191334,0.3010910881840948,0.5407477167695938,0.3643836875298714,count,out,30,firm,LightGBM_tab,2022,5000,533545,5000,25612,12,0.5727286338806152,False,0.8489499192245558,3.768972205499346,0.6596986163808223
27236,1.854372855764891,13.304090221533647,0.7661084429216924,0.34997512453735025,0.5318031121460088,0.3533657363331166,count,out,30,firm,XGBoost_graph,2022,5000,533545,5000,25612,12,0.3682894706726074,False,0.853135555881921,3.8069047927856445,0.6612905821854118
27236,1.8564414767681567,13.205680062601875,0.7669630650171789,0.3595560069845751,0.5320115915855269,0.354198528958602,count,out,30,firm,XGBoost_static,2022,5000,533545,5000,25612,12,0.30143046379089355,False,0.8517403436627993,3.8083815574645996,0.6617425680160522
27236,1.8641473774135882,13.603606415358117,0.7701466510616076,0.3203775280597494,0.5311207661254613,0.35383479729948963,count,out,30,firm,XGBoost_temporal,2022,5000,533545,5000,25612,12,0.35816097259521484,False,0.847701571449552,3.5618276596069336,0.6560204048129795
25398,2.49082604929522,18.72175143225329,1.0,-0.01801980450612084,0.9435430395658873,0.4623485150084958,count,out,30,firm,Zero_tab,2023,5000,581998,5000,10557,11,0.0013818740844726562,False,0.9309000708717222,5.0,1.791759469228055
25398,2.0498858177809276,15.591903328505634,0.8229742973665075,0.2939075885696424,0.6608241319073859,0.3918445605488068,count,out,30,firm,Naive_tab,2023,5000,581998,5000,10557,11,0.0017199516296386719,False,0.9329081030002362,11.075622752447702,1.0986122886681098
25398,2.119091461198002,13.931999938994757,0.8507585111363355,0.43624526193986324,0.6302224268206095,0.4150799410416373,count,out,30,firm,HistoricalMean_tab,2023,5000,581998,5000,10557,11,0.0019292831420898438,False,0.901330813449878,8.343694222742625,0.981244449197886
25398,1.9594699116972754,14.93582158977184,0.7866747307591825,0.35207981242233943,0.5403116917478659,0.38160286048913644,count,out,30,firm,OLS_tab,2023,5000,581998,5000,10557,11,0.528728723526001,False,0.9069611780455153,4.660746504852776,0.9010178491835784
25398,1.9613748845732453,14.99128433129198,0.7874395263885315,0.3472588990149684,0.5394814632466363,0.38104757274079953,count,out,30,firm,Ridge_tab,2023,5000,581998,5000,10557,11,0.09144210815429688,False,0.9066068194346012,4.615860144309532,0.8969473966557069
25398,2.1121233223280407,17.03496992574313,0.8479609898594349,0.15715829007092208,0.5511655804100252,0.3881159359510501,count,out,30,firm,RandomForest_tab,2023,5000,581998,5000,10557,11,0.6606073379516602,False,0.910347271438696,4.777723546062449,0.8822336535671655
25398,2.108392224570145,16.508191212884746,0.8464630539602374,0.2084793340723179,0.5536206834052874,0.384989272632986,count,out,30,firm,GradientBoosting_tab,2023,5000,581998,5000,10557,11,1.0253918170928955,False,0.90400818962123,5.253437731496252,0.8810752045279289
25398,2.0544885803850947,16.3028916860272,0.8248221833742316,0.22804397085905215,0.5502504006330491,0.3811941051328714,count,out,30,firm,XGBoost_tab,2023,5000,581998,5000,10557,11,0.2627286911010742,False,0.9037719505472872,5.197248935699463,0.8696467280387878
25398,2.0992380148606036,16.433128614466767,0.8427878837442637,0.2156610441181257,0.5538805833678979,0.3808228220124779,count,out,30,firm,LightGBM_tab,2023,5000,581998,5000,10557,11,0.5557990074157715,False,0.9040475628002205,5.291078129852007,0.8840166355225417
25398,2.041311950805029,16.43866493882801,0.8195321192271208,0.21513246718783696,0.5409576370559385,0.37326685364686274,count,out,30,firm,XGBoost_graph,2023,5000,581998,5000,10557,11,0.33629465103149414,False,0.911685959524372,5.074034214019775,0.8862339816759341
25398,2.051338688594243,16.477861968967993,0.8235575861167301,0.21138506379507183,0.5406111745153229,0.37568322103080193,count,out,30,firm,XGBoost_static,2023,5000,581998,5000,10557,11,0.3228487968444824,False,0.9108197495865816,4.976568698883057,0.8804597220474724
25398,2.015032588934654,16.488565553326676,0.8089816587171185,0.2103602041331034,0.5376803706107229,0.3708085679262913,count,out,30,firm,XGBoost_temporal,2023,5000,581998,5000,10557,11,0.3471543788909912,False,0.9124734231041814,4.880999565124512,0.8886060118675232
56872,31755.59778186102,589673.7388974838,1.0,-0.0029085621634976633,4.699162118167989,2.75297261633077,amount,out,30,firm,Zero_tab,2019,5000,10740,5000,2946,12,0.0019085407257080078,False,0.9454916303277535,22822.18999999998,10.035532403304597
56872,81004.16196880715,8129988.429394205,2.550862450307177,-189.6415762788363,3.9964796811654972,2.389575693815957,amount,out,30,firm,Naive_tab,2019,5000,10740,5000,2946,12,0.0021085739135742188,False,0.9578527219018146,1056820789.2615364,9.525019716322893
56872,48469.36382886493,1571802.3960477835,1.5263250328907652,-6.125800481193271,3.849673808649091,2.7831348064926504,amount,out,30,firm,HistoricalMean_tab,2019,5000,10740,5000,2946,12,0.002101898193359375,False,0.9673653115768743,437072123.1020048,9.601246123882078
56872,31387.35077009375,668926.0294330331,0.9884037134398517,-0.2906068224094467,3.345801092617467,2.42390173440205,amount,out,30,firm,OLS_tab,2019,5000,10740,5000,2946,12,0.5298786163330078,False,0.9292797861865241,2882591.0603695326,6.114900387195707
56872,31536.4176654836,689359.853691771,0.993097906142941,-0.37066000569228974,3.344588518180159,2.4240926830956795,amount,out,30,firm,Ridge_tab,2019,5000,10740,5000,2946,12,0.1417860984802246,False,0.9294028696019131,2967884.306684854,6.112193775542915
56872,31246.721877200936,581547.3147022214,0.9839752377468782,0.024543572733900287,3.402663893019202,2.423584508066728,amount,out,30,firm,RandomForest_tab,2019,5000,10740,5000,2946,12,0.7242064476013184,False,0.910395273596849,304038.5366919091,5.883222075044467
56872,32360.702331240358,638505.3440193732,1.0190550514443466,-0.1758903820549993,3.4261480570942116,2.42573138065477,amount,out,30,firm,GradientBoosting_tab,2019,5000,10740,5000,2946,12,1.0664701461791992,False,0.9125580250386833,858100.2058458512,5.950614022650849
56872,30604.11626248096,542407.87867482,0.9637392585934,0.15142595586587215,3.445373623863693,2.434526144736997,amount,out,30,firm,XGBoost_tab,2019,5000,10740,5000,2946,12,0.29074740409851074,False,0.9103425235616823,1121740.875,5.969639719394555
56872,33004.48768931515,726203.0104597935,1.03932818131887,-0.5210863010755271,3.4629160575748537,2.4228738867649726,amount,out,30,firm,LightGBM_tab,2019,5000,10740,5000,2946,12,0.6334857940673828,False,0.9071071880714587,1213676.4339879483,5.9143903770591155
56872,31798.191296337216,593962.3706884232,1.0013412915344495,-0.017549696711167462,3.3241593970198102,2.4888406756842936,amount,out,30,firm,XGBoost_graph,2019,5000,10740,5000,2946,12,0.38948583602905273,False,0.9245498663665775,1350447.625,5.897638320922852
56872,31182.859957960114,566366.8936981034,0.9819641932790805,0.07480455973614308,3.355853261501048,2.4974424581613586,amount,out,30,firm,XGBoost_static,2019,5000,10740,5000,2946,12,0.4288809299468994,False,0.9190462793641863,971286.75,5.876444237292933
56872,31606.294590489182,582668.8394987506,0.9952983662157,0.020777573161005147,3.3291485199647712,2.493518717627283,amount,out,30,firm,XGBoost_temporal,2019,5000,10740,5000,2946,12,0.46679115295410156,False,0.9236179490786327,688440.0,5.890890598297119
398598,25888.046590524787,1023710.0934186694,1.0,-0.0006399151838842876,4.034964999117236,2.2353054998334905,amount,out,30,firm,Zero_tab,2020,5000,20507,5000,27316,12,0.017414331436157227,False,0.9464347538121114,4930.869999999995,8.50347350546158
398598,25325.634086799237,877815.9569529061,0.9782752050542354,0.2642491126659331,3.763649063317417,2.2716827521442,amount,out,30,firm,Naive_tab,2020,5000,20507,5000,27316,12,0.018287181854248047,False,0.8887776657183428,26895491.878449414,6.6178574201545315
398598,24836.50563515636,898368.1453560285,0.9593812166672592,0.2293937261348178,3.942338458388275,3.08336495751299,amount,out,30,firm,HistoricalMean_tab,2020,5000,20507,5000,27316,12,0.018631935119628906,False,0.8989909633264592,13898104.186539272,6.401200885806722
398598,35462.27546616557,2173356.3689296804,1.3698320320214896,-3.5100955253620185,2.8251221719348902,2.208160181425962,amount,out,30,firm,OLS_tab,2020,5000,20507,5000,27316,12,1.2444734573364258,False,0.9415350804570017,4370035.085497889,5.24404229076619
398598,35960.671619217675,2236675.727321985,1.389084011938527,-3.7767212863462527,2.825038041573726,2.2088499248709974,amount,out,30,firm,Ridge_tab,2020,5000,20507,5000,27316,12,0.754777193069458,False,0.9414272023442165,4452928.250190863,5.23955851783495
398598,25445.471474858226,1019171.017180321,0.9829042676464995,0.008213980934190124,2.833928942515092,2.0904906130956946,amount,out,30,firm,RandomForest_tab,2020,5000,20507,5000,27316,12,1.8758115768432617,False,0.9252931524995108,124556.91655377582,5.306531137526764
398598,25444.94483602279,1020451.2530132579,0.9828839247120261,0.005720743860574862,2.809852548078807,2.1045875630703392,amount,out,30,firm,GradientBoosting_tab,2020,5000,20507,5000,27316,12,3.342050790786743,False,0.9326991103818886,171834.75397985356,5.343359875001571
398598,25280.720669486607,1015295.3639411111,0.9765402955794871,0.015742668643543234,2.8003896914711537,2.118286456295518,amount,out,30,firm,XGBoost_tab,2020,5000,20507,5000,27316,12,1.050786018371582,False,0.935739767886442,188759.484375,5.333087850212761
398598,25557.714202015442,1020576.3011814896,0.9872399646935799,0.005477046932728991,2.8148595130294303,2.106269750311613,amount,out,30,firm,LightGBM_tab,2020,5000,20507,5000,27316,12,1.669734239578247,False,0.9293624152655056,158080.8273119058,5.286142177233552
398598,24650.67575813035,1009430.252890844,0.9522030050406614,0.027081447082843435,2.7992797655193695,2.2805044910023766,amount,out,30,firm,XGBoost_graph,2020,5000,20507,5000,27316,12,1.7185347080230713,False,0.9420368391211196,494518.9375,5.267698338887278
398598,24462.67733060973,998848.7061012378,0.9449410269356996,0.04737214788178601,2.8047517877800194,2.322264467450775,amount,out,30,firm,XGBoost_static,2020,5000,20507,5000,27316,12,1.6674070358276367,False,0.9403710003562487,489351.1875,5.183894762316726
398598,24366.029939243737,997107.8040924845,0.9412077444329802,0.05068994062406229,2.792008172778072,2.297192082368997,amount,out,30,firm,XGBoost_temporal,2020,5000,20507,5000,27316,12,1.6548802852630615,False,0.9444001224291141,510300.6875,5.267665358617997
98537,127737.61881618074,4452809.925717128,1.0,-0.0008236199628635088,4.07238003569545,1.663308333021425,amount,out,30,firm,Zero_tab,2021,5000,234327,5000,177766,12,0.005291938781738281,False,0.8761378974395405,1581.6699999999998,7.366868573209189
98537,120501.24732750136,2796355.7360582016,0.9433497230045224,0.6052936891785834,3.641998583296752,1.6944253423898437,amount,out,30,firm,Naive_tab,2021,5000,234327,5000,177766,12,0.005994319915771484,False,0.8926291646792576,125564688.91107526,6.686534877229776
98537,115348.67373358677,2928855.078282901,0.9030125565404337,0.5670028894062491,5.371289683240147,4.331646329403056,amount,out,30,firm,HistoricalMean_tab,2021,5000,234327,5000,177766,12,0.006701469421386719,False,0.7525396551549164,76951302.61680855,6.431878436133599
98537,120465.5708604933,4191025.7596930703,0.9430704280925091,0.11339557887795038,3.0487566890135858,2.3476200425818647,amount,out,30,firm,OLS_tab,2021,5000,234327,5000,177766,12,0.6370975971221924,False,0.8860022123669281,4841589.860319012,4.568548000409574
98537,122278.30965608804,4243845.793728069,0.9572615396256224,0.09090677368287048,3.0476481360222722,2.3517898553830094,amount,out,30,firm,Ridge_tab,2021,5000,234327,5000,177766,12,0.2820858955383301,False,0.8859717669504856,5072254.4203592315,4.564488416329894
98537,120825.46438277682,4431777.203600454,0.9458878715803308,0.008608774767490779,2.9463533781930473,2.300382750945304,amount,out,30,firm,RandomForest_tab,2021,5000,234327,5000,177766,12,1.0312094688415527,False,0.9128753666135563,1319753.26110736,4.752485686184278
98537,122627.88796103222,4434821.207674993,0.9599982299458579,0.007246415970609377,2.9726385955077874,2.2994599754745955,amount,out,30,firm,GradientBoosting_tab,2021,5000,234327,5000,177766,12,1.9167826175689697,False,0.8982311213046876,1219307.209882885,4.563059940034881
98537,123172.48977222538,4439888.304317912,0.9642616710232813,0.004976537705593587,2.9750129423172225,2.3159193078549425,amount,out,30,firm,XGBoost_tab,2021,5000,234327,5000,177766,12,0.46480369567871094,False,0.8982514182489826,813107.4375,4.501473903656006
98537,123557.48067716204,4437191.0768794445,0.967275590560099,0.006185121884429989,2.97954425892487,2.294412089441604,amount,out,30,firm,LightGBM_tab,2021,5000,234327,5000,177766,12,1.0571982860565186,False,0.9023919948851701,1363748.2180101317,4.703709252501729
98537,122629.92944482145,4406537.269575889,0.9600142117984096,0.019868995333430783,3.0834947211391164,2.4692917869102806,amount,out,30,firm,XGBoost_graph,2021,5000,234327,5000,177766,12,0.7144758701324463,False,0.8872504744410729,1460535.875,4.365075588226318
98537,122923.36366954449,4431430.813310647,0.9623113755270157,0.008763744143228003,3.0905669579343806,2.4820116027877197,amount,out,30,firm,XGBoost_static,2021,5000,234327,5000,177766,12,0.7997963428497314,False,0.8850381075129139,1090919.125,4.355983148604002
98537,123480.54783604435,4431556.104784121,0.9666733181690003,0.008707692176279647,3.061861465659906,2.4389341978183614,amount,out,30,firm,XGBoost_temporal,2021,5000,234327,5000,177766,12,0.7806000709533691,False,0.8819935658686585,940874.9375,4.370746177657683
27236,1063640.8079644588,25986317.806666,1.0,-0.0016781419288924848,6.407901426447859,3.611084901251452,amount,out,30,firm,Zero_tab,2022,5000,533545,5000,25612,12,0.0013065338134765625,False,0.8241665442796299,39856.97999999999,10.593077915111847
27236,1201974.02937913,25233593.79333554,1.1300563314032737,0.05551096329609939,5.190969248789131,2.7183582369089234,amount,out,30,firm,Naive_tab,2022,5000,533545,5000,25612,12,0.0014293193817138672,False,0.8126744015273902,7554184831.533001,8.46821300919452
27236,937498.2966875028,17175680.362328548,0.8814049721180206,0.5624107900373231,6.608686750633848,4.922087741934251,amount,out,30,firm,HistoricalMean_tab,2022,5000,533545,5000,25612,12,0.0014495849609375,False,0.7772800704949332,12353424421.570461,9.428385072242211
27236,1569146.564601842,37994229.21488525,1.4752598366405236,-1.1412825751114908,4.059925569367048,3.0035952879194694,amount,out,30,firm,OLS_tab,2022,5000,533545,5000,25612,12,0.46141982078552246,False,0.8262960787193421,213476344.35122037,5.564217090481502
27236,1554118.9805056723,37537395.094723366,1.461131397806996,-1.0900995367159,4.055987912387408,3.002168596147278,amount,out,30,firm,Ridge_tab,2022,5000,533545,5000,25612,12,0.12532877922058105,False,0.8266265237186077,209079026.31786337,5.561856480116278
27236,1038177.1515229066,25932099.066728827,0.9760599102151004,0.002497368449178805,3.9858033621497118,2.9211179825192395,amount,out,30,firm,RandomForest_tab,2022,5000,533545,5000,25612,12,0.624974250793457,False,0.8360258481421647,10409765.737512963,5.306088430263356
27236,1058573.6668190155,25894029.061075028,0.9952360410511697,0.005424015913601976,4.016368996894246,2.9239725289752725,amount,out,30,firm,GradientBoosting_tab,2022,5000,533545,5000,25612,12,1.0459926128387451,False,0.8347040681451021,20820541.881843656,5.376567655333476
27236,1062588.5378630469,25893820.110443033,0.9990106903632009,0.005440067215735533,4.020978646310189,2.9446303923538144,amount,out,30,firm,XGBoost_tab,2022,5000,533545,5000,25612,12,0.2070298194885254,False,0.8315831987075929,21585248.0,5.351118564605713
27236,1082816.5414905848,25869127.288742896,1.0180283920873847,0.007336023955367921,4.054595252020207,2.932076777999906,amount,out,30,firm,LightGBM_tab,2022,5000,533545,5000,25612,12,0.5140323638916016,False,0.8291966514906741,30523403.36576172,5.3723897157719795
27236,1050022.5761265694,25898351.77159965,0.987196587667644,0.005091922138611316,4.01280480350467,2.8547137956019077,amount,out,30,firm,XGBoost_graph,2022,5000,533545,5000,25612,12,0.2815818786621094,False,0.840284917021589,20691978.0,5.558419432697843
27236,1056467.9519561916,25893393.3685106,0.9932563174009897,0.00547284854568264,4.015075681068983,2.874871868437604,amount,out,30,firm,XGBoost_static,2022,5000,533545,5000,25612,12,0.3218095302581787,False,0.8381186664708474,25086734.0,5.523464854668703
27236,1059640.203298352,25926049.289690286,0.9962387634658705,0.002962734910857967,4.024861344467697,2.904181399792422,amount,out,30,firm,XGBoost_temporal,2022,5000,533545,5000,25612,12,0.3304145336151123,False,0.8385592598032017,23213956.0,5.5564374923706055
25398,584601.3329277897,11627571.340432238,1.0,-0.0025341993401291063,6.382446669395298,3.624575243644955,amount,out,30,firm,Zero_tab,2023,5000,581998,5000,10557,11,0.0011560916900634766,False,0.9231829277895898,244070.00000000015,12.405214445554378
25398,552913.3757087172,12493878.373903567,0.9457956124383545,-0.15748592493445868,5.6117509232131315,3.2128964940084233,amount,out,30,firm,Naive_tab,2023,5000,581998,5000,10557,11,0.0012276172637939453,False,0.9036144578313253,49420260791.888985,10.970535555992043
25398,912670.6845548837,18280185.810928166,1.5611847478760665,-1.4778920523904198,7.073791877186534,5.629987960373253,amount,out,30,firm,HistoricalMean_tab,2023,5000,581998,5000,10557,11,0.0012221336364746094,False,0.8881014253090794,64624678359.018364,10.887787945398228
25398,526799.8536794771,10574347.850729892,0.9011266721565068,0.17085906591520517,4.214297860250318,3.296336232646794,amount,out,30,firm,OLS_tab,2023,5000,581998,5000,10557,11,0.4768352508544922,False,0.911685959524372,170389252.41430977,7.35839061100915
25398,527403.8787857633,10580844.19170678,0.9021598978305932,0.16983998902057718,4.2093145383589095,3.2981511171614417,amount,out,30,firm,Ridge_tab,2023,5000,581998,5000,10557,11,0.09549927711486816,False,0.911607213166391,165859531.41472977,7.33336942707767
25398,568596.5415463244,11590895.870287059,0.9726227251290886,0.0037801761900387865,4.174563893304998,3.2818925052677335,amount,out,30,firm,RandomForest_tab,2023,5000,581998,5000,10557,11,0.5941610336303711,False,0.9118040790613434,41163299.49311774,7.395440370702483
25398,594181.8288132246,11364532.52306267,1.0163880842307595,0.0423113890961897,4.256790300634384,3.2149272496526686,amount,out,30,firm,GradientBoosting_tab,2023,5000,581998,5000,10557,11,0.9651167392730713,False,0.9061737144657059,296867188.1113797,7.465109198417349
25398,599605.9959887416,11358764.761811994,1.0256664879394064,0.043283240343354734,4.216848287244807,3.230541496147824,amount,out,30,firm,XGBoost_tab,2023,5000,581998,5000,10557,11,0.19719433784484863,False,0.907512402551382,261447008.0,7.415979705381915
25398,611820.9146180497,11313319.393925728,1.046560929914305,0.0509233965743332,4.260694544431587,3.232469954153737,amount,out,30,firm,LightGBM_tab,2023,5000,581998,5000,10557,11,0.4679572582244873,False,0.9073942830144106,374376604.932953,7.483940532235285
25398,575627.746821738,11476929.776417421,0.9846500758711747,0.023274289879972376,4.156797935907816,3.176628938536528,amount,out,30,firm,XGBoost_graph,2023,5000,581998,5000,10557,11,0.2671999931335449,False,0.911607213166391,165210544.0,7.462821049452316
25398,636996.373850976,11495014.444438001,1.0896252505289075,0.020193731348369326,4.163924704486941,3.212232514569418,amount,out,30,firm,XGBoost_static,2023,5000,581998,5000,10557,11,0.27343297004699707,False,0.913103393968029,345543392.0,7.427059908680047
25398,581308.4706912574,11484518.822003437,0.994367337104688,0.021982155696068983,4.155370715054032,3.216127477748278,amount,out,30,firm,XGBoost_temporal,2023,5000,581998,5000,10557,11,0.30396461486816406,False,0.9122371840302386,165774688.0,7.457541447138105
56872,11755.917331199887,344991.2139322217,1.0,-0.001162523019574424,3.5481417429323,1.652320588273548,mature,out,30,firm,Zero_tab,2019,5000,10740,5000,2946,12,0.002355813980102539,False,0.890385426923618,868.6999999999999,6.768148324595719
56872,17419.198456182305,640627.3320549268,1.4817387674164926,-2.452227770839562,3.3079065969095525,1.6783310401980966,mature,out,30,firm,Naive_tab,2019,5000,10740,5000,2946,12,0.0023741722106933594,False,0.8198058798705866,1432040.674003221,4.810068296960951
56872,24406.87915802755,1002864.0716560243,2.0761356575086105,-7.4600447408764,3.8632441262647936,2.5963510442074527,mature,out,30,firm,HistoricalMean_tab,2019,5000,10740,5000,2946,12,0.0023441314697265625,False,0.9665037276691518,262360967.10969603,9.640654641284584
56872,11749.803947791408,344957.8230531442,0.9994799739368484,-0.0009687321193851961,2.6929572316012518,1.692466127927441,mature,out,30,firm,OLS_tab,2019,5000,10740,5000,2946,12,0.4912121295928955,False,0.9029751019834014,2291.102949332672,4.464491160297224
56872,11749.892954513583,344958.01618584694,0.9994875451641433,-0.000969852951195671,2.6931575550366196,1.6924949672706966,mature,out,30,firm,Ridge_tab,2019,5000,10740,5000,2946,12,0.12099027633666992,False,0.9036960191306794,2307.073622520546,4.4810596767368915
56872,11724.215267101406,344472.89599692303,0.9973033100518371,0.0018435284707698507,2.7850709087033763,1.656094213666916,mature,out,30,firm,RandomForest_tab,2019,5000,10740,5000,2946,12,0.8138704299926758,False,0.8315339710226474,4399.053139216167,4.031951148150584
56872,11895.425067628648,345581.7897330194,1.0118670225809185,-0.004593152051953764,2.7633558829424816,1.657538987556045,mature,out,30,firm,GradientBoosting_tab,2019,5000,10740,5000,2946,12,1.0359735488891602,False,0.843789562526375,22660.059550655784,4.041588978599823
56872,11757.451546251523,344990.89774435107,1.0001305057707035,-0.0011606878696430734,2.751463482441282,1.6629096061670685,mature,out,30,firm,XGBoost_tab,2019,5000,10740,5000,2946,12,0.2095787525177002,False,0.8586826557884372,7774.57861328125,4.194842338562012
56872,11852.009262428439,344974.1403351612,1.0081739202923385,-0.0010634305102990016,2.767215253199528,1.6611311146510561,mature,out,30,firm,LightGBM_tab,2019,5000,10740,5000,2946,12,0.5483593940734863,False,0.8528449852299902,23607.215773887197,4.115748437662608
56872,12025.421013569989,350086.3306999411,1.0229249385460413,-0.03095289418279812,2.8200673962190845,1.6433687130845815,mature,out,30,firm,XGBoost_graph,2019,5000,10740,5000,2946,12,0.3129096031188965,False,0.8388838092558728,36240.828125,4.2021276846359825
56872,11725.757425138208,344782.97041924327,0.9974344914810148,4.575515926064089e-05,2.779796047396624,1.6762680420950067,mature,out,30,firm,XGBoost_static,2019,5000,10740,5000,2946,12,0.3441593647003174,False,0.8572584048389366,5472.56640625,4.333546079283827
56872,11783.962889279695,345001.3144132748,1.0023856545848084,-0.0012211469538472297,2.7417148019202493,1.660267948277193,mature,out,30,firm,XGBoost_temporal,2019,5000,10740,5000,2946,12,0.36606311798095703,False,0.8557110704740469,10941.5380859375,4.2073235511779785
56872,11800.44143222398,345026.18000271556,1.0037873778599928,-0.0013654759758749968,2.7455826590423804,1.6661563445147778,mature,out,30,firm,XGBoost_no_debtor,2019,5000,10740,5000,2946,12,0.3034954071044922,False,0.8558869039246026,9985.5791015625,4.2167684431683705
56872,11776.570699480544,344991.26838210935,1.0017568487170152,-0.0011628390461224658,2.7418410409137577,1.6574445191857472,mature,out,30,firm,XGBoost_no_creditor,2019,5000,10740,5000,2946,12,0.3195042610168457,False,0.851842734561823,9427.095703125,4.139269934436997
398598,9674.50634832588,593664.9043406714,1.0,-0.0002656380152135096,3.250575229804672,1.5051787217892574,mature,out,30,firm,Zero_tab,2020,5000,20507,5000,27316,12,0.012946128845214844,False,0.908604659330955,826.7800000000008,6.718747418597541
398598,11345.14445308306,587459.7793436068,1.1726845840611053,0.0205351064548267,3.2817193918689154,1.7217469712828533,mature,out,30,firm,Naive_tab,2020,5000,20507,5000,27316,12,0.01578068733215332,False,0.8482004425511418,3269638.5756124416,5.5053315359323625
398598,20038.720956771638,812554.4681121564,2.0712913129918227,-0.8738618276630576,4.260146471502537,3.363633971181652,mature,out,30,firm,HistoricalMean_tab,2020,5000,20507,5000,27316,12,0.015806913375854492,False,0.9023979046558186,19421973.99293756,6.870878118931662
398598,9665.017637837127,593456.0367091525,0.9990192046863046,0.0004380800611877289,2.532458694797007,1.7220583657199433,mature,out,30,firm,OLS_tab,2020,5000,20507,5000,27316,12,1.1131086349487305,False,0.9066076598477664,2590.1915399603968,4.371676480704829
398598,9665.19621717071,593461.0298130307,0.9990376634403902,0.00042126015478816115,2.532688382646106,1.7221843577990346,mature,out,30,firm,Ridge_tab,2020,5000,20507,5000,27316,12,0.7093324661254883,False,0.9066728884741018,2556.8227013230635,4.372850736543234
398598,9568.682005590515,592208.9089294578,0.9890615253197206,0.004634756938656448,2.5191380689364387,1.5825033754587416,mature,out,30,firm,RandomForest_tab,2020,5000,20507,5000,27316,12,1.651280403137207,False,0.9050020321225897,25473.61199555538,4.738501964905704
398598,9596.068067880975,591871.447742058,0.991892270507582,0.005768821046217787,2.508562260490338,1.60350574301352,mature,out,30,firm,GradientBoosting_tab,2020,5000,20507,5000,27316,12,2.3210134506225586,False,0.909623229419114,32201.285753850094,4.742727292200339
398598,9660.795250574478,592326.5622855285,0.9985827599613105,0.004239221875108057,2.5007801851244102,1.6096484605091614,mature,out,30,firm,XGBoost_tab,2020,5000,20507,5000,27316,12,0.8674740791320801,False,0.9142971113753706,24745.65234375,4.805224418640137
398598,9595.986895057158,591897.4565784212,0.9918838801235259,0.0056814393544640795,2.5113852863760813,1.606304953279716,mature,out,30,firm,LightGBM_tab,2020,5000,20507,5000,27316,12,1.546208381652832,False,0.9075911068294372,25776.32383385279,4.719191880270911
398598,9584.769388197174,592380.0680411053,0.990724388728709,0.004059316591154216,2.592260784896653,1.8296801215253335,mature,out,30,firm,XGBoost_graph,2020,5000,20507,5000,27316,12,1.4986438751220703,False,0.9248139729752783,24061.1328125,4.843198776245117
398598,9633.05707258996,592730.4912760069,0.995715618529405,0.0028806679470814167,2.5404056089475544,1.9288652311627072,mature,out,30,firm,XGBoost_static,2020,5000,20507,5000,27316,12,1.6079540252685547,False,0.9272700816361347,51241.7109375,4.713698301721262
398598,9600.128052508195,592458.7337291378,0.9923119285739518,0.003794785202042905,2.5457976255807755,1.840404880448514,mature,out,30,firm,XGBoost_temporal,2020,5000,20507,5000,27316,12,1.6993703842163086,False,0.9255942076979814,17296.392578125,4.766134410449925
398598,9587.984590091502,591472.9557765197,0.9910567262949443,0.007107151404404433,2.522384648464184,1.5864061244782022,mature,out,30,firm,XGBoost_no_debtor,2020,5000,20507,5000,27316,12,1.2927982807159424,False,0.9169363619486299,25775.48828125,4.840765655155904
398598,9524.892197591593,589873.2939512727,0.9845352160257584,0.012470524220950518,2.533905181594132,1.6136377947212517,mature,out,30,firm,XGBoost_no_creditor,2020,5000,20507,5000,27316,12,1.4235825538635254,False,0.9098665823712111,39267.27734375,4.7304774562679635
98537,58086.50363944509,3273482.215499907,1.0,-0.0003149686058865342,2.7250725306941592,0.7573424467480288,mature,out,30,firm,Zero_tab,2021,5000,234327,5000,177766,12,0.005798816680908203,False,0.9385205557303348,740.7799999999995,6.60905270324689
98537,51869.92203781323,1597675.7803672012,0.8929771769321929,0.7617164293577874,2.7629065859115407,0.9657164472604518,mature,out,30,firm,Naive_tab,2021,5000,234327,5000,177766,12,0.006887197494506836,False,0.9281386687234237,30039307.183705784,6.200610588778338
98537,104292.9824540118,2393103.18490722,1.7954770199525152,0.46538683947819126,5.859484448349405,4.807870262522557,mature,out,30,firm,HistoricalMean_tab,2021,5000,234327,5000,177766,12,0.006456613540649414,False,0.7472015588053219,111911686.36592059,6.911366012704254
98537,57657.02808430102,3266827.1353464797,0.9926062763596529,0.003748233052099592,2.2886923428617822,1.5425471999649252,mature,out,30,firm,OLS_tab,2021,5000,234327,5000,177766,12,0.6655499935150146,False,0.9249621969412505,50475.700353846,4.140632277082201
98537,57651.995886130484,3267496.786830089,0.9925196435300757,0.003339757290613754,2.288685837477198,1.5490225202892947,mature,out,30,firm,Ridge_tab,2021,5000,234327,5000,177766,12,0.31662535667419434,False,0.9248607122197753,49463.42374366121,4.135372498172521
98537,57725.974944377616,3272331.099345471,0.9937932450314905,0.000388426852545809,2.2747650157487485,1.5363540805382274,mature,out,30,firm,RandomForest_tab,2021,5000,234327,5000,177766,12,1.1992652416229248,False,0.9350599267280311,64839.56078806091,4.380495014628753
98537,57554.43161315385,3271931.208180724,0.9908400059746423,0.0006327245104134072,2.2734992178346896,1.4926102798712138,mature,out,30,firm,GradientBoosting_tab,2021,5000,234327,5000,177766,12,1.8298635482788086,False,0.9349076996458183,104532.57383167319,4.325338317561216
98537,57210.21069076818,3267323.7778910343,0.9849140007786278,0.00344529775627056,2.2567891484229783,1.4742996973683882,mature,out,30,firm,XGBoost_tab,2021,5000,234327,5000,177766,12,0.511671781539917,False,0.935039629783736,283262.9375,4.2669496424731985
98537,57625.716343633736,3272392.6505493857,0.9920672227291979,0.0003508219326533446,2.2659202496421598,1.451873648972267,mature,out,30,firm,LightGBM_tab,2021,5000,234327,5000,177766,12,1.0781350135803223,False,0.9349178481179659,120356.63670676188,4.360370214152927
98537,57342.97035534345,3268581.542655086,0.9871995517458427,0.0026778974427490443,2.278234443522945,1.507888392188403,mature,out,30,firm,XGBoost_graph,2021,5000,234327,5000,177766,12,0.6975870132446289,False,0.930005987598567,145087.328125,4.100373202918791
98537,57295.18944966991,3269285.5867966395,0.9863769698605543,0.0022482098880775014,2.2892980113652155,1.5374158609351511,mature,out,30,firm,XGBoost_static,2021,5000,234327,5000,177766,12,0.7638168334960938,False,0.9283822320549642,130732.890625,4.083281320137935
98537,57507.68539986858,3270908.789297768,0.9900352370462964,0.0012571950545086086,2.2951464310661946,1.5515089212032416,mature,out,30,firm,XGBoost_temporal,2021,5000,234327,5000,177766,12,0.8141458034515381,False,0.9292955945482407,86548.1796875,4.165770162626807
98537,57260.740470766395,3269568.31173883,0.9857839064681121,0.0020756330316918925,2.260548968893708,1.5068397845027743,mature,out,30,firm,XGBoost_no_debtor,2021,5000,234327,5000,177766,12,0.6755752563476562,False,0.9304220749566153,136646.96875,4.150918081564838
98537,57252.38680808004,3269249.494132536,0.9856400922916175,0.002270239974150323,2.2848161517922074,1.5456806745357083,mature,out,30,firm,XGBoost_no_creditor,2021,5000,234327,5000,177766,12,0.6918001174926758,False,0.928869358718045,128918.4765625,4.1761324751509585
27236,624704.8081873256,18287467.853441846,1.0,-0.0011682872318563575,4.148207268326969,1.4936907970085378,mature,out,30,firm,Zero_tab,2022,5000,533545,5000,25612,12,0.0012969970703125,False,0.8701718313996182,568.6800000000003,6.34507479967387
27236,725217.827479439,17688871.762598965,1.1608968235473758,0.0633006905001926,3.7345365401280333,1.3460310626408103,mature,out,30,firm,Naive_tab,2022,5000,533545,5000,25612,12,0.0014252662658691406,False,0.883866940813629,161225529.8043757,5.272948275197495
27236,766881.7762652019,11911444.559534712,1.2275906415550475,0.5752544861713891,7.625504915882198,6.057663802330399,mature,out,30,firm,HistoricalMean_tab,2022,5000,533545,5000,25612,12,0.0015072822570800781,False,0.7757012777206638,26362418401.341316,10.273028744157507
27236,624062.8174742874,18284267.3187908,0.9989723294832625,-0.0008178840566790413,3.1147616470868806,1.906341557825713,mature,out,30,firm,OLS_tab,2022,5000,533545,5000,25612,12,0.4290761947631836,False,0.8453517403436628,84154.97652502837,4.273005027327427
27236,624079.1847354118,18284341.060706187,0.9989985294754986,-0.0008259568304205267,3.112193633599808,1.9049462436449998,mature,out,30,firm,Ridge_tab,2022,5000,533545,5000,25612,12,0.10460972785949707,False,0.8456087531208695,82045.25609731724,4.279428195996815
27236,623157.7124867016,18283983.47996278,0.9975234772001944,-0.0007868115761242578,3.0440529423066587,1.7616830055968846,mature,out,30,firm,RandomForest_tab,2022,5000,533545,5000,25612,12,0.6083385944366455,False,0.8669040975179909,132721.91719059716,3.6873658582904696
27236,624114.1224690144,18281314.887604177,0.9990544562638708,-0.0004946983018088158,3.077826379713408,1.7283975536493539,mature,out,30,firm,GradientBoosting_tab,2022,5000,533545,5000,25612,12,0.9079077243804932,False,0.8691437802907916,305910.91442715377,3.6089492488823454
27236,625341.6014587958,18275613.77972693,1.0010193506807126,0.00012922167804330087,3.077610199334462,1.7357818753432055,mature,out,30,firm,XGBoost_tab,2022,5000,533545,5000,25612,12,0.20519232749938965,False,0.8655456014098987,423834.40625,3.644319273798824
27236,627373.9326163403,18277369.324947283,1.0042726170729492,-6.28816017111955e-05,3.0900643536223495,1.7522834558779767,mature,out,30,firm,LightGBM_tab,2022,5000,533545,5000,25612,12,0.5070381164550781,False,0.8666470847407842,577949.7840853402,3.6489117235597197
27236,628655.967517887,18272752.62064008,1.0063248421955104,0.00044226893987686644,3.075410592536454,1.7158267611081501,mature,out,30,firm,XGBoost_graph,2022,5000,533545,5000,25612,12,0.2710840702056885,False,0.8736598619474225,841331.125,3.9354088306427
27236,628381.8994233091,18258275.830305405,1.005886126035516,0.0020254628721675383,3.0613280553035955,1.7109727855067969,mature,out,30,firm,XGBoost_static,2022,5000,533545,5000,25612,12,0.2892875671386719,False,0.8770377441621383,986390.75,3.9645298196186225
27236,628616.6672389827,18253108.366551295,1.006261932036361,0.0025902771545731618,3.0962913127413425,1.7347411130650754,mature,out,30,firm,XGBoost_temporal,2022,5000,533545,5000,25612,12,0.30205202102661133,False,0.8714568952856513,1243910.0,3.9245083332061768
27236,633558.5712797666,18217332.811722673,1.0141727148189104,0.006496232984926631,3.070896657881912,1.645396009579317,mature,out,30,firm,XGBoost_no_debtor,2022,5000,533545,5000,25612,12,0.2621328830718994,False,0.8676751358496108,1927731.625,3.8335931301116943
27236,628628.839019739,18198689.447386753,1.0062814160880234,0.008528668268549588,3.074274845331605,1.6995566061306984,mature,out,30,firm,XGBoost_no_creditor,2022,5000,533545,5000,25612,12,0.2581930160522461,False,0.8677118519606404,1415370.875,3.836280107498169
25398,210416.4391637137,4852308.393383797,1.0,-0.0018839960277818868,3.908663358388285,1.3557836388843802,mature,out,30,firm,Zero_tab,2023,5000,581998,5000,10557,11,0.0011839866638183594,False,0.9276320970155131,27430.549999999985,10.21944908980873
25398,226752.6804941334,5663925.624945285,1.0776376665024228,-0.3650725474407721,3.9823821340604204,1.5599112349124977,mature,out,30,firm,Naive_tab,2023,5000,581998,5000,10557,11,0.0011088848114013672,False,0.9012126939129065,2680980028.477306,9.077479611570453
25398,1010361.4487809091,19006671.1088864,4.801722968017728,-14.372084694861707,8.096431185748898,6.789146280463504,mature,out,30,firm,HistoricalMean_tab,2023,5000,581998,5000,10557,11,0.0012459754943847656,False,0.8969210174029452,147014291076.65387,11.767164242091264
25398,209745.8287632747,4846007.690778095,0.996812937225322,0.0007161992474417067,3.1155551985138508,1.9401437670985795,mature,out,30,firm,OLS_tab,2023,5000,581998,5000,10557,11,0.4098851680755615,False,0.9220017324198756,453676.42886855744,6.057093064688219
25398,209781.03753750972,4846378.9783761185,0.9969802662342861,0.0005630687040648619,3.110695666089052,1.9350938190079632,mature,out,30,firm,Ridge_tab,2023,5000,581998,5000,10557,11,0.09333491325378418,False,0.9223167178517994,422554.0402250086,6.044396194688608
25398,209772.08956937844,4850378.562178089,0.9969377411912483,-0.0010872278260007917,3.0614612557286973,1.7955729573662733,mature,out,30,firm,RandomForest_tab,2023,5000,581998,5000,10557,11,0.546600341796875,False,0.9204268052602567,733153.9683112398,6.169016803375372
25398,209268.83920719443,4834756.188659728,0.9945460537157633,0.005351103670058421,3.128354819215813,1.7624422518763108,mature,out,30,firm,GradientBoosting_tab,2023,5000,581998,5000,10557,11,0.7686564922332764,False,0.9193243562485235,4862772.502337317,6.256835211011336
25398,213572.59322529138,4847703.130308631,1.0149995602725796,1.685176817955991e-05,3.147009081559443,1.8036790369320232,mature,out,30,firm,XGBoost_tab,2023,5000,581998,5000,10557,11,0.19289302825927734,False,0.920623671155209,5340403.0,6.193803152603206
25398,210241.40719339182,4839957.41258869,0.9991681639941369,0.0032098687443403717,3.141718483231102,1.7759976008847103,mature,out,30,firm,LightGBM_tab,2023,5000,581998,5000,10557,11,0.41205525398254395,False,0.9201905661863139,5113880.673395058,6.245895342576892
25398,210366.5481523005,4844063.742262612,0.9997628939468253,0.0015177525103464706,3.0583204734424516,1.7008600597549557,mature,out,30,firm,XGBoost_graph,2023,5000,581998,5000,10557,11,0.24708962440490723,False,0.9220017324198756,2881906.75,6.121717929840088
25398,209603.32742836114,4841550.383254738,0.9961357024261783,0.002553615554928723,3.0341927302991922,1.6818828967136057,mature,out,30,firm,XGBoost_static,2023,5000,581998,5000,10557,11,0.27341699600219727,False,0.9230254350736279,2208579.5,6.1718629213709235
25398,210130.24660369355,4843988.649651326,0.9986398754719091,0.001548709187268127,3.0701563929963656,1.730390754072527,mature,out,30,firm,XGBoost_temporal,2023,5000,581998,5000,10557,11,0.2828972339630127,False,0.9211748956610757,2768595.5,6.152470588684082
25398,208550.8095301917,4839490.132913229,0.9911336317593018,0.0034023321256018146,3.053954007767746,1.6835465257644904,mature,out,30,firm,XGBoost_no_debtor,2023,5000,581998,5000,10557,11,0.2668647766113281,False,0.9216867469879518,2709010.25,6.107891082763672
25398,208565.44098906868,4832342.9609243255,0.9912031674806318,0.006343797060028522,3.058402233038532,1.7213205761043988,mature,out,30,firm,XGBoost_no_creditor,2023,5000,581998,5000,10557,11,0.2510404586791992,False,0.9213323883770376,3138680.5,6.1023850440979
56872,1.5058200872133916,124.39357096432677,1.0,-0.00014655949070951912,0.47900392819860493,0.11128613438794543,count,in,30,firm,Zero_tab,2019,5000,10740,5000,2946,12,0.0020003318786621094,False,0.9653080602053735,2.0000000000000004,1.0986122886681098
56872,0.8970319313546203,59.03411940721088,0.5957098985275396,0.7747452522208684,0.3183552175901692,0.08397455654146165,count,in,30,firm,Naive_tab,2019,5000,10740,5000,2946,12,0.0024728775024414062,False,0.9648157265438176,2.8945614713743137,0.6931471805599453
56872,1.3158915382199297,110.90980283379622,0.8738703576833434,0.20492583604249603,0.3204906451448954,0.08894314648809064,count,in,30,firm,HistoricalMean_tab,2019,5000,10740,5000,2946,12,0.0023720264434814453,False,0.9534568856379237,1.5657747002536027,0.6862743012721833
56872,1.3585134429481969,118.498662581767,0.902175136647437,0.0923996132219439,0.2867055689692526,0.08714781321582764,count,in,30,firm,OLS_tab,2019,5000,10740,5000,2946,12,0.45081448554992676,False,0.9544767196511464,1.3439758271770215,0.6446225980914704
56872,1.3602917424746983,118.6777544900275,0.9033560875071058,0.08965415244972208,0.2867870420691888,0.08699073196142476,count,in,30,firm,Ridge_tab,2019,5000,10740,5000,2946,12,0.11300301551818848,False,0.9546701364467576,1.3457820250445538,0.6467901954883599
56872,1.3959312224833529,124.07341363069519,0.9270239083253337,0.0049950598260150025,0.29505336456779635,0.08671626710595551,count,in,30,firm,RandomForest_tab,2019,5000,10740,5000,2946,12,0.6672687530517578,False,0.9547580531720354,1.2164502242120188,0.6139184677549274
56872,1.4087264703625855,124.18840031293948,0.9355211039650272,0.003149937166710526,0.2978288803766417,0.09178079161450141,count,in,30,firm,GradientBoosting_tab,2019,5000,10740,5000,2946,12,0.9788453578948975,False,0.9556020537347025,1.2766861807436387,0.6306241590754087
56872,1.4025480478467682,124.07241953748992,0.9314180756097269,0.0050110039942098394,0.29552379244924504,0.09068894641544947,count,in,30,firm,XGBoost_tab,2019,5000,10740,5000,2946,12,0.22335338592529297,False,0.9535623857082571,1.2144140005111694,0.610966885041798
56872,1.4071254615233995,124.2105787878778,0.9344578900706311,0.002793855789717581,0.29755808914254245,0.09108947679252645,count,in,30,firm,LightGBM_tab,2019,5000,10740,5000,2946,12,0.49086761474609375,False,0.955619637079758,1.2761716443528348,0.6252941690842824
56872,1.4119293482730975,124.0360494800202,0.937648103025346,0.005594252118684362,0.2933419478967513,0.10396359628074923,count,in,30,firm,XGBoost_graph,2019,5000,10740,5000,2946,12,0.3072535991668701,False,0.9545294696863131,1.3477239608764648,0.6248518030190009
56872,1.4082032524190318,124.00284694885325,0.9351736401823372,0.0061265549279629905,0.2936161680268257,0.0971949106288876,count,in,30,firm,XGBoost_static,2019,5000,10740,5000,2946,12,0.32953691482543945,False,0.955180053453369,1.333640456199646,0.6260284781455994
56872,1.4135899964608365,123.96761690235721,0.9387509228122782,0.006691207025168899,0.29442125970870064,0.10631298205904748,count,in,30,firm,XGBoost_temporal,2019,5000,10740,5000,2946,12,0.3192112445831299,False,0.9547404698269799,1.3633668422698975,0.6240396518680332
56872,1.3990091892126904,124.08602646062837,0.9290679551244657,0.00479275273040658,0.2946060599883904,0.08975691017556599,count,in,30,firm,XGBoost_no_debtor,2019,5000,10740,5000,2946,12,0.3224143981933594,False,0.9540195526797017,1.2306171655654907,0.6112275719642639
56872,1.4149107265304295,124.04190475382453,0.9396280063900628,0.00550036561745515,0.29464262647760137,0.10370294717723622,count,in,30,firm,XGBoost_no_creditor,2019,5000,10740,5000,2946,12,0.3318593502044678,False,0.9555493036995358,1.329490065574646,0.6262275576591492
398598,0.847046397623671,106.2975706009899,1.0,-6.350315458569789e-05,0.321603863922587,0.04810221098053938,count,in,30,firm,Zero_tab,2020,5000,20507,5000,27316,12,0.017019033432006836,False,0.9675688287447504,0.0,0.0
398598,0.33430674514172165,33.06617992379689,0.3946734748882655,0.9032281709964387,0.19236015466586542,0.0321207811729042,count,in,30,firm,Naive_tab,2020,5000,20507,5000,27316,12,0.01845073699951172,False,0.9625487333102525,0.6103254026575261,0.2006706954621511
398598,0.495514002606533,57.96085325327324,0.5849903901328931,0.7026619830620755,0.19818173697288974,0.03761995239799659,count,in,30,firm,HistoricalMean_tab,2020,5000,20507,5000,27316,12,0.01817035675048828,False,0.9598869035971078,0.7013492320608128,0.2842515373549917
398598,0.7255451935816172,96.49531786641954,0.8565589743573471,0.17587444275519448,0.16997883022956306,0.039369802463397344,count,in,30,firm,OLS_tab,2020,5000,20507,5000,27316,12,1.2357251644134521,False,0.9596410418516902,0.4544148550250434,0.2816972260098295
398598,0.727847050448218,96.82399480503611,0.85927648413374,0.17025070091768701,0.1700129388907525,0.03929634230456142,count,in,30,firm,Ridge_tab,2020,5000,20507,5000,27316,12,0.6251285076141357,False,0.9596159539184843,0.4519267390914923,0.2812231942559572
398598,0.7799063768670729,106.0655267602962,0.9207363127392375,0.004297937790167072,0.17398305822498702,0.036748980222276274,count,in,30,firm,RandomForest_tab,2020,5000,20507,5000,27316,12,1.4410765171051025,False,0.9593801273463489,0.4070727019662134,0.2734364217410193
398598,0.7953966522450922,106.06952319850548,0.939023711660331,0.004222902350184854,0.18029526965298542,0.04602708426586169,count,in,30,firm,GradientBoosting_tab,2020,5000,20507,5000,27316,12,2.344723701477051,False,0.960356047948058,0.4372886183593307,0.2888018347513901
398598,0.7969770512483267,106.0634823110349,0.9408894878535459,0.004336322415005589,0.17935963497365764,0.04676557470295964,count,in,30,firm,XGBoost_tab,2020,5000,20507,5000,27316,12,0.7937922477722168,False,0.9597163056513078,0.4388658106327057,0.28914153385431784
398598,0.7950329429527565,106.07068598168846,0.938594326335801,0.0042010698920990075,0.18036221697488247,0.04438714198233349,count,in,30,firm,LightGBM_tab,2020,5000,20507,5000,27316,12,1.3551945686340332,False,0.959691217718102,0.42104708248906914,0.2806989162778871
398598,0.8033905368370041,106.05494144571628,0.94846107496692,0.004496669535391407,0.18006270348983322,0.0535888852804302,count,in,30,firm,XGBoost_graph,2020,5000,20507,5000,27316,12,1.4823217391967773,False,0.9600499751629461,0.4799679219722748,0.3056419770744564
398598,0.8004814976196929,106.05573886294763,0.9450267421777454,0.004481699285384222,0.17983175403027232,0.051029311744252556,count,in,30,firm,XGBoost_static,2020,5000,20507,5000,27316,12,1.624983549118042,False,0.9600399399896637,0.47260522842407227,0.30249643325805664
398598,0.805995152969097,106.10328891576602,0.9515360141194857,0.003588818616405587,0.18134824784406078,0.05102507135176543,count,in,30,firm,XGBoost_temporal,2020,5000,20507,5000,27316,12,1.7311367988586426,False,0.9598618156639019,0.46540436148643494,0.3031862061050655
398598,0.798039979787807,106.06488961180943,0.9421443524541891,0.004309900360402241,0.1787352875026976,0.04782449870851023,count,in,30,firm,XGBoost_no_debtor,2020,5000,20507,5000,27316,12,1.4026882648468018,False,0.9598593068705814,0.45795169472694397,0.29929739236831665
398598,0.8011036188302034,106.08721019283222,0.9457612016031745,0.003890784852842999,0.18074705360298393,0.04693363125667802,count,in,30,firm,XGBoost_no_creditor,2020,5000,20507,5000,27316,12,1.2388105392456055,False,0.9604488733009198,0.44630178809165955,0.2961780807545442
98537,1.080000405938886,15.343334185716046,1.0,-0.004979267418150135,0.5897865366845527,0.16535516303616868,count,in,30,firm,Zero_tab,2021,5000,234327,5000,177766,12,0.0050694942474365234,False,0.8869054263880572,0.0,0.0
98537,0.7016755127515553,11.454669099025976,0.6496993046419846,0.4398778985172951,0.34831500593688003,0.10893309987482147,count,in,30,firm,Naive_tab,2021,5000,234327,5000,177766,12,0.0055048465728759766,False,0.8547347696804246,0.0,0.0
98537,1.7561160879558353,112.8877620122457,1.6260328035980467,-53.401558349841515,0.35510343396588157,0.126057424578743,count,in,30,firm,HistoricalMean_tab,2021,5000,234327,5000,177766,12,0.006178379058837891,False,0.7428275673097415,0.0,0.0
98537,0.6849728882605853,8.667772522035992,0.6342339174077551,0.6792751401247347,0.3020448380028091,0.11057871171759348,count,in,30,firm,OLS_tab,2021,5000,234327,5000,177766,12,0.6389749050140381,False,0.7292996539370997,0.07986912585691698,0.029591102013045795
98537,0.6866562438181282,8.758566386853879,0.6357925793751822,0.6725208412685415,0.3007323339189088,0.11014605802459061,count,in,30,firm,Ridge_tab,2021,5000,234327,5000,177766,12,0.2928743362426758,False,0.7289343089397892,0.08056852490895994,0.03000303955446859
98537,0.8087776464266727,13.76407029380982,0.748867909659322,0.19125543025333158,0.305451446915629,0.11454543414344975,count,in,30,firm,RandomForest_tab,2021,5000,234327,5000,177766,12,0.8566083908081055,False,0.710717801434994,0.046974891787772914,0.01814611753383209
98537,0.8190283737514609,13.142821429260833,0.7583593202814105,0.26261410122578754,0.3103828872643895,0.11405283362039707,count,in,30,firm,GradientBoosting_tab,2021,5000,234327,5000,177766,12,1.3872053623199463,False,0.7161675309782112,0.02137628426246502,0.007291568910814433
98537,0.839244941654092,12.332672090890227,0.7770783575997864,0.350720064050403,0.31055553215799653,0.11934963592726199,count,in,30,firm,XGBoost_tab,2021,5000,234327,5000,177766,12,0.4505438804626465,False,0.7421171742594153,0.16734857857227325,0.052561819553375244
98537,0.8339858079926228,12.88737906949171,0.7722087912250429,0.2909990454155629,0.31204628310354793,0.11550976570163553,count,in,30,firm,LightGBM_tab,2021,5000,234327,5000,177766,12,0.8307080268859863,False,0.7222972081553122,0.053293668955974566,0.017610700320251204
98537,0.8069508825050784,12.226213124836562,0.747176462219535,0.3618812027981553,0.3092862337300719,0.11650526452253701,count,in,30,firm,XGBoost_graph,2021,5000,234327,5000,177766,12,0.6430723667144775,False,0.7766219795609771,0.28966227173805237,0.09851597994565964
98537,0.8320072977653257,11.762065472949484,0.770376837999454,0.4094117545284095,0.312140387045137,0.11658202857768887,count,in,30,firm,XGBoost_static,2021,5000,234327,5000,177766,12,0.8194477558135986,False,0.7384332788698661,0.1743660718202591,0.056489333510398865
98537,0.8887239960952139,12.301286793161214,0.8228922796770728,0.35402055144846956,0.3163048922452452,0.12044507588597639,count,in,30,firm,XGBoost_temporal,2021,5000,234327,5000,177766,12,0.8983309268951416,False,0.7422998467580706,0.2146976739168167,0.06608721613883972
98537,0.8919196984348043,12.29563013829526,0.8258512622126509,0.3546145125032828,0.3165156645174833,0.12091012047692908,count,in,30,firm,XGBoost_no_debtor,2021,5000,234327,5000,177766,12,0.6999218463897705,False,0.7214548849670682,0.10289861261844635,0.030458441004157066
98537,0.8684205591220967,12.43607539580476,0.8040928080644055,0.33978664285443916,0.3150855621991689,0.12116368668881632,count,in,30,firm,XGBoost_no_creditor,2021,5000,234327,5000,177766,12,0.6832516193389893,False,0.7167358454184722,0.12019579112529755,0.03651346266269684
27236,2.4631003084153327,17.336319908132626,1.0,-0.020601874340378412,0.94227770065266,0.44752981561857963,count,in,30,firm,Zero_tab,2022,5000,533545,5000,25612,12,0.0016660690307617188,False,0.8625715964165076,2.0000000000000004,1.0986122886681098
27236,1.7703040093993245,12.368770693611436,0.718729969441753,0.4804879648547895,0.6066124219797051,0.32348574656566625,count,in,30,firm,Naive_tab,2022,5000,533545,5000,25612,12,0.001983642578125,False,0.8743574680569834,5.588302247025995,0.6931471805599453
27236,2.068344777359538,14.997022337890549,0.8397322554395823,0.2362475553069613,0.6249803771199485,0.37003901818211843,count,in,30,firm,HistoricalMean_tab,2022,5000,533545,5000,25612,12,0.001741647720336914,False,0.8114994859744455,5.3270444966697905,0.6440144919823007
27236,1.6295895504662414,10.554829275606963,0.6616009688678326,0.6216924901303797,0.5141695771871911,0.31623181946289736,count,in,30,firm,OLS_tab,2022,5000,533545,5000,25612,12,0.44675540924072266,False,0.8199441915112351,3.244391072844529,0.5950613116457684
27236,1.6357036484756908,10.645074359322022,0.6640832461784887,0.6151956829771059,0.5136934063503991,0.31605240563776965,count,in,30,firm,Ridge_tab,2022,5000,533545,5000,25612,12,0.16414451599121094,False,0.8196871787340285,3.217930881623868,0.5951403690363337
27236,1.9657692167013077,15.640205704301227,0.7980873576220737,0.16933204253448264,0.5315017060280512,0.3310787944440753,count,in,30,firm,RandomForest_tab,2022,5000,533545,5000,25612,12,0.5987398624420166,False,0.81421647819063,2.621966135445566,0.5832632860353216
27236,1.9761477030002146,15.247837128017835,0.8023009441591092,0.21048747277601143,0.5471338218073535,0.3302578260352955,count,in,30,firm,GradientBoosting_tab,2022,5000,533545,5000,25612,12,0.9191896915435791,False,0.8194668820678513,2.902202079844126,0.6166487337316712
27236,1.93414357266807,14.728234082376689,0.7852475865720736,0.2633793445602721,0.5444720830636564,0.3303747077522037,count,in,30,firm,XGBoost_tab,2022,5000,533545,5000,25612,12,0.2424478530883789,False,0.8169334704068145,2.9350359439849854,0.619511781218362
27236,1.9654793683677518,14.950337250998503,0.7979696814021628,0.24099521132536372,0.5491019958790367,0.33223852905135753,count,in,30,firm,LightGBM_tab,2022,5000,533545,5000,25612,12,0.4787113666534424,False,0.8189528565134381,2.9364764978265194,0.6245374969493184
27236,1.9278069906808712,14.551839747854784,0.7826749824578402,0.2809181227792704,0.5408251149565954,0.335427370571642,count,in,30,firm,XGBoost_graph,2022,5000,533545,5000,25612,12,0.37604665756225586,False,0.8162358642972536,3.0230519771575928,0.6189140583899738
27236,1.978991426309351,15.221291340660008,0.8034554742037935,0.2132340902571176,0.547480918369417,0.3365042103761311,count,in,30,firm,XGBoost_static,2022,5000,533545,5000,25612,12,0.3552229404449463,False,0.8183286826259363,2.9217917919158936,0.6326293727925081
27236,1.9442078052639664,14.745859441655906,0.7893335884947363,0.2616152536084527,0.5387864583439895,0.3348929352748633,count,in,30,firm,XGBoost_temporal,2022,5000,533545,5000,25612,12,0.36281585693359375,False,0.8175943604053458,2.944531202316284,0.6135689522650959
27236,1.951613496950994,14.976971560032759,0.7923402430194122,0.23828843956910006,0.540313782548871,0.32987758277900875,count,in,30,firm,XGBoost_no_debtor,2022,5000,533545,5000,25612,12,0.28497767448425293,False,0.8153546776325452,2.804903745651245,0.6230200361040356
27236,1.9346183057059079,14.727367232745365,0.7854403245763749,0.2634660515679126,0.5399580547630048,0.3297638402369577,count,in,30,firm,XGBoost_no_creditor,2022,5000,533545,5000,25612,12,0.29033899307250977,False,0.8170069026288735,2.9487881660461426,0.6199674606323242
25398,2.567170643357745,19.73040498860206,1.0,-0.01722077520102827,0.9273278531623437,0.41874111659328106,count,in,30,firm,Zero_tab,2023,5000,581998,5000,10557,11,0.0014674663543701172,False,0.9333412079691314,5.0,1.791759469228055
25398,2.005512245058666,16.821861888760115,0.7812150120396927,0.2605797366695741,0.6072763043975762,0.31197008001243653,count,in,30,firm,Naive_tab,2023,5000,581998,5000,10557,11,0.0015139579772949219,False,0.9395227970706355,11.016654854712971,1.0986122886681098
25398,2.158649640193867,15.61322757317574,0.8408672192396409,0.363015885553856,0.6071869092547845,0.3527260685757305,count,in,30,firm,HistoricalMean_tab,2023,5000,581998,5000,10557,11,0.0030307769775390625,False,0.9024332624616112,8.03936905923521,0.9464204733261845
25398,1.7719055044696128,13.269319063607792,0.6902172666449783,0.539912434735306,0.5127997376517148,0.3050747313639793,count,in,30,firm,OLS_tab,2023,5000,581998,5000,10557,11,0.5232195854187012,False,0.9119615717773053,5.300610649496376,0.8692302794784738
25398,1.7753884939966604,13.340079972748605,0.6915740091490495,0.534992360083162,0.5122735578640336,0.3048904486258138,count,in,30,firm,Ridge_tab,2023,5000,581998,5000,10557,11,0.09255599975585938,False,0.9114890936294197,5.2464982490912275,0.8685280744305872
25398,2.0580776386058712,17.77974993282433,0.8016910149432052,0.17397247562202256,0.518575730348771,0.3157805472626831,count,in,30,firm,RandomForest_tab,2023,5000,581998,5000,10557,11,0.5784685611724854,False,0.9105441373336484,4.266348795969859,0.8497080838574557
25398,2.090269856381299,17.384995653247554,0.8142309751748015,0.21024498056656826,0.5334356445455987,0.3134282001183085,count,in,30,firm,GradientBoosting_tab,2023,5000,581998,5000,10557,11,0.7115609645843506,False,0.9127096621781242,4.862752580687735,0.8870319709400196
25398,2.1007388630857298,17.342815426100554,0.8183090082153857,0.21407260701082542,0.5338108072103014,0.31598403451058404,count,in,30,firm,XGBoost_tab,2023,5000,581998,5000,10557,11,0.18960905075073242,False,0.90818174659422,4.761933326721191,0.8714969196265694
25398,2.1312236424947097,17.420818502726483,0.8301838633162165,0.20698695005510448,0.5405701865107466,0.3164822711825296,count,in,30,firm,LightGBM_tab,2023,5000,581998,5000,10557,11,0.3836216926574707,False,0.9130246476100481,5.158335311169038,0.902231562766845
25398,2.0842183001357277,17.629444854908144,0.811873688852122,0.1878794586919037,0.5266141957039521,0.3156959087073955,count,in,30,firm,XGBoost_graph,2023,5000,581998,5000,10557,11,0.2887234687805176,False,0.9102291519017246,4.365927696228027,0.8646571040153503
25398,2.0746555914717337,17.603831245499073,0.8081486896243784,0.19023758482706876,0.5268996730265582,0.31647455796873286,count,in,30,firm,XGBoost_static,2023,5000,581998,5000,10557,11,0.33963489532470703,False,0.9107803764075911,4.543239593505859,0.8708815227293509
25398,2.1037290877115167,17.481851641463184,0.8194738020842794,0.20142063761678708,0.5334827809793962,0.3174432803875878,count,in,30,firm,XGBoost_temporal,2023,5000,581998,5000,10557,11,0.3592662811279297,False,0.9099929128277817,4.611673831939697,0.8741174898201469
25398,2.1156686671199654,17.49690504429512,0.8241246730496906,0.20004475217936968,0.5357841835934021,0.315841078306934,count,in,30,firm,XGBoost_no_debtor,2023,5000,581998,5000,10557,11,0.2529001235961914,False,0.9094023151429247,4.6209588050842285,0.87647926997869
25398,2.1305237234975327,17.52454879315291,0.8299112211375643,0.19751502124421072,0.5376335375161088,0.32116519908606506,count,in,30,firm,XGBoost_no_creditor,2023,5000,581998,5000,10557,11,0.2682034969329834,False,0.9074336561934011,4.65041446685791,0.8790231943130493
56872,35099.13323076382,1316784.323612635,1.0,-0.0007110041960540769,2.894630606705877,0.7800583113858077,amount,in,30,firm,Zero_tab,2019,5000,10740,5000,2946,12,0.0016398429870605469,False,0.9533513855675904,15221.429999999997,9.630525277015924
56872,85717.32958468139,8211885.364287983,2.442149469080095,-37.91931039678379,2.5172603726549263,0.649522738609105,amount,in,30,firm,Naive_tab,2019,5000,10740,5000,2946,12,0.0023043155670166016,False,0.9588901392600928,634660293.666913,9.015089186625858
56872,50934.18809822396,1941445.857069333,1.451152305196556,-1.1753540326077245,2.7731591238737128,0.9093155720150063,amount,in,30,firm,HistoricalMean_tab,2019,5000,10740,5000,2946,12,0.0022089481353759766,False,0.965448726965818,376874721.81259197,9.455896496534015
56872,33641.36668530249,1377508.169975367,0.9584671639645045,-0.09513522163678578,1.9949052143866015,0.7052876111319166,amount,in,30,firm,OLS_tab,2019,5000,10740,5000,2946,12,0.5376641750335693,False,0.9567977211984808,3875696.197506064,5.571531066278384
56872,35714.598072274304,1736919.496407427,1.0175350438845323,-0.7411603161178224,1.9932204235639168,0.702771785789404,amount,in,30,firm,Ridge_tab,2019,5000,10740,5000,2946,12,0.12073993682861328,False,0.956868054578703,4390516.676555757,5.562930826163732
56872,33425.987507809004,1275506.5506470676,0.9523308535297867,0.06104502577400173,1.9749479836478876,0.6857144731356173,amount,in,30,firm,RandomForest_tab,2019,5000,10740,5000,2946,12,0.6462011337280273,False,0.9565867210578141,509252.8112702978,5.340058496374013
56872,33829.256921494394,1283560.704963652,0.9638202943383115,0.049149571647665424,1.986703010199173,0.7207670589046449,amount,in,30,firm,GradientBoosting_tab,2019,5000,10740,5000,2946,12,1.362508773803711,False,0.958362638908426,614458.2050185642,5.602463364031174
56872,33837.98107560459,1280678.2680993574,0.9640688518754119,0.05341534405128401,1.9856805530099322,0.7277360337590145,amount,in,30,firm,XGBoost_tab,2019,5000,10740,5000,2946,12,0.2733616828918457,False,0.9576593051062035,776297.4375,5.512400150299072
56872,33794.77015780476,1263922.1848359953,0.9628377411948225,0.07802307049248147,1.9828523552492328,0.7118371261260618,amount,in,30,firm,LightGBM_tab,2019,5000,10740,5000,2946,12,0.6119885444641113,False,0.9572900548600366,820078.5042120804,5.5375338900252755
56872,34715.540619288746,1265708.512579961,0.9890711656908138,0.07541513018596135,2.0330316948443596,1.0301671171201332,amount,in,30,firm,XGBoost_graph,2019,5000,10740,5000,2946,12,0.3935978412628174,False,0.9596989731326487,2371542.75,5.795117512211908
56872,33899.7506985922,1270442.4198908117,0.965828713652667,0.06848607171052601,1.9870124571166792,0.7600881008435313,amount,in,30,firm,XGBoost_static,2019,5000,10740,5000,2946,12,0.4452168941497803,False,0.9600506400337601,1003179.1875,5.7637969530852775
56872,34949.38350238021,1283410.4231479412,0.9957335206143393,0.049372213495525896,1.9947312916574853,0.7427009625140428,amount,in,30,firm,XGBoost_temporal,2019,5000,10740,5000,2946,12,0.4056367874145508,False,0.9595934730623153,2070010.25,5.680044717244455
56872,34658.31019530171,1297133.745384916,0.987440629015997,0.028933670252146215,1.9937898107846388,0.716000623358782,amount,in,30,firm,XGBoost_no_debtor,2019,5000,10740,5000,2946,12,0.3123142719268799,False,0.958679139119426,1087855.625,5.661358190906652
56872,34668.470668926566,1300487.4955708347,0.9877301083475251,0.023905778523827137,1.9832734354832817,0.6935643908503498,amount,in,30,firm,XGBoost_no_creditor,2019,5000,10740,5000,2946,12,0.35485005378723145,False,0.9590308060205374,1421318.25,5.571666240692139
398598,26235.440230608285,1031922.2494770114,1.0,-0.0006467904009368475,2.011173742597396,0.3545741441602561,amount,in,30,firm,Zero_tab,2020,5000,20507,5000,27316,12,0.014904260635375977,False,0.9675688287447504,0.0,0.0
398598,28304.49581367694,1189283.02044136,1.0788649081121473,-0.329098875809553,1.624589347479024,0.2598153333605811,amount,in,30,firm,Naive_tab,2020,5000,20507,5000,27316,12,0.018316030502319336,False,0.963216072333529,34573.64394840092,0.46414672157058945
398598,26774.04512142113,1000000.1143515526,1.0205296684972136,0.060304919801405066,1.9352508269522355,0.4207459073849251,amount,in,30,firm,HistoricalMean_tab,2020,5000,20507,5000,27316,12,0.018157243728637695,False,0.9558803606641277,468298.66908800765,2.9880314654208124
398598,1320048.9855419395,241296152.3338822,50.31548828374028,-54711.63703068184,1.3078997847000444,0.357973302019653,amount,in,30,firm,OLS_tab,2020,5000,20507,5000,27316,12,1.321831464767456,False,0.9594001976929136,22626394.34503728,2.8599060716377
398598,1431606.499352691,262150214.93529773,54.56765683247307,-64577.401387137324,1.3073195404965225,0.357622727556134,amount,in,30,firm,Ridge_tab,2020,5000,20507,5000,27316,12,0.752396821975708,False,0.9593525306198225,24505984.936024223,2.857333141409616
398598,25399.359411009824,1015604.6383651382,0.9681316260657588,0.030749117467327114,1.2942595584501901,0.3204730055029708,amount,in,30,firm,RandomForest_tab,2020,5000,20507,5000,27316,12,1.3414642810821533,False,0.9602280994887079,16585.338237876975,2.6776276017600633
398598,25772.067976003553,1023616.896572474,0.9823379272262363,0.015395659681968876,1.3229180619047403,0.3789643700125191,amount,in,30,firm,GradientBoosting_tab,2020,5000,20507,5000,27316,12,2.0742580890655518,False,0.9600625191295491,8924.677229918656,2.6811455154657193
398598,25835.90993642694,1023685.249706325,0.9847713516270551,0.015264159235793495,1.3109790179866103,0.3842329357433855,amount,in,30,firm,XGBoost_tab,2020,5000,20507,5000,27316,12,0.9516019821166992,False,0.9589160005820401,7772.75390625,2.674586296081543
398598,25645.084761557988,1017344.4359897102,0.9774977868158072,0.027425491932173585,1.3244967884556424,0.3755716185867252,amount,in,30,firm,LightGBM_tab,2020,5000,20507,5000,27316,12,1.5420935153961182,False,0.9598668332505431,11115.94940147872,2.6541025652749037
398598,25411.790369499333,1015342.3016090026,0.9686054491989039,0.03124977940417273,1.3262627876438378,0.3733151916268085,amount,in,30,firm,XGBoost_graph,2020,5000,20507,5000,27316,12,1.449812412261963,False,0.9595657780520725,23821.44140625,2.57143268770513
398598,25559.8259358577,1019663.4455666129,0.9742480290472748,0.022986523001551795,1.3277381821042744,0.3838215193918051,amount,in,30,firm,XGBoost_static,2020,5000,20507,5000,27316,12,1.7100980281829834,False,0.9597990958308873,12352.65625,2.5946826934814453
398598,25902.087123125166,1029281.0915286988,0.9872937863991242,0.004468874228753528,1.3202317263057721,0.40871614577198145,amount,in,30,firm,XGBoost_temporal,2020,5000,20507,5000,27316,12,1.6144330501556396,False,0.9591894590539842,6759.46923828125,2.6645484901422627
398598,26009.031989976593,1029489.5178167131,0.9913701375451841,0.004065649361623347,1.3200936641209913,0.35247396784888924,amount,in,30,firm,XGBoost_no_debtor,2020,5000,20507,5000,27316,12,1.268153190612793,False,0.9590364226614283,4737.7861328125,2.7212697914780044
398598,25684.69432137335,1019310.2624607597,0.9790075598353257,0.023663226467502407,1.3056118460117991,0.3556923211878331,amount,in,30,firm,XGBoost_no_creditor,2020,5000,20507,5000,27316,12,1.2506935596466064,False,0.959440338386043,10179.8310546875,2.6892294883728027
98537,126881.05458386189,4257579.814364951,1.0,-0.0008889019045190683,3.8281735641256764,1.2606836330324767,amount,in,30,firm,Zero_tab,2021,5000,234327,5000,177766,12,0.004946470260620117,False,0.8869054263880572,0.0,0.0
98537,135544.4427643423,3785846.2834764034,1.068279604144954,0.20861788692036087,3.1310652220608635,0.9372251850859972,amount,in,30,firm,Naive_tab,2021,5000,234327,5000,177766,12,0.005701780319213867,False,0.837411327724611,0.0,0.0
98537,129534.54968322309,3541064.9343887116,1.0209132490903705,0.30764623408297065,3.8217170047356412,1.5477719382455755,amount,in,30,firm,HistoricalMean_tab,2021,5000,234327,5000,177766,12,0.005512237548828125,False,0.7428275673097415,0.0,0.0
98537,180841.0285033761,9312145.132920107,1.4252799923242236,-3.788061822913722,2.462058479728356,1.0159030460919118,amount,in,30,firm,OLS_tab,2021,5000,234327,5000,177766,12,0.6460824012756348,False,0.7028121416320773,41563.085003688175,0.2301561043345562
98537,184993.44634428562,9794084.659122555,1.4580068470507108,-4.296487903648119,2.4506151837258185,1.0165694171852937,amount,in,30,firm,Ridge_tab,2021,5000,234327,5000,177766,12,0.3508613109588623,False,0.7018987791388006,44525.17747921673,0.23370885433748645
98537,122218.16454253766,4244463.064651341,0.9632499110555368,0.0052686743668569624,2.3927631300597985,0.9969978439245407,amount,in,30,firm,RandomForest_tab,2021,5000,234327,5000,177766,12,0.8592121601104736,False,0.7267016450673351,4438.456856742653,0.3288243434287516
98537,121635.50921218004,4234364.118101624,0.9586577729127023,0.009996616304464911,2.4590251359395094,0.9952145726038903,amount,in,30,firm,GradientBoosting_tab,2021,5000,234327,5000,177766,12,1.6012253761291504,False,0.7303246496239991,4571.458272035188,0.22290461663206046
98537,122456.16688710573,4234374.548295217,0.9651257020894989,0.009991739095335905,2.4523483395244137,1.000997015306114,amount,in,30,firm,XGBoost_tab,2021,5000,234327,5000,177766,12,0.52152419090271,False,0.7117630940661883,3552.30419921875,0.13983584940433502
98537,122197.67543099009,4236330.895948517,0.9630884282272707,0.009076728988418714,2.468522114280777,1.0264827786733588,amount,in,30,firm,LightGBM_tab,2021,5000,234327,5000,177766,12,0.9162282943725586,False,0.720744491916742,3917.5392336715945,0.18079082509448188
98537,123384.13297709353,4249150.836574355,0.972439371518172,0.003070210834446363,2.447972539950311,1.014126860472839,amount,in,30,firm,XGBoost_graph,2021,5000,234327,5000,177766,12,0.7079038619995117,False,0.7108801769893542,2324.11767578125,0.16620105504989624
98537,123599.25609342236,4247484.0520279575,0.974134842264647,0.0038521747256179406,2.455340686525893,1.0238942921720602,amount,in,30,firm,XGBoost_static,2021,5000,234327,5000,177766,12,0.7936742305755615,False,0.6949978180784883,1529.9957275390625,0.11844542622566223
98537,122227.58151230332,4234541.294639817,0.9633241299355464,0.009913766064318708,2.453682750417546,1.0210099154777699,amount,in,30,firm,XGBoost_temporal,2021,5000,234327,5000,177766,12,0.8236789703369141,False,0.7002039842901651,4362.32275390625,0.1699630469083786
98537,122773.26243006358,4234141.912832619,0.9676248580430638,0.01010051771211129,2.4503992700659647,1.00744664692997,amount,in,30,firm,XGBoost_no_debtor,2021,5000,234327,5000,177766,12,0.6723153591156006,False,0.697636420836843,4874.884765625,0.17144794762134552
98537,122700.75794675604,4219293.348498088,0.9670534214046678,0.0170312316420822,2.456906985741102,1.0080431410012247,amount,in,30,firm,XGBoost_no_creditor,2021,5000,234327,5000,177766,12,1.2600195407867432,False,0.6893146736758781,5609.17333984375,0.1643821895122528
27236,1050721.9483753121,22583354.270005025,1.0,-0.0021694010801409647,6.699541083760682,3.6982640949264525,amount,in,30,firm,Zero_tab,2022,5000,533545,5000,25612,12,0.0015871524810791016,False,0.8124908209722426,63640.69999999996,11.061024194854214
27236,1375320.2000381849,27757870.215542663,1.3089287819339699,-0.5140371277713847,5.609548301112535,2.862447667656858,amount,in,30,firm,Naive_tab,2022,5000,533545,5000,25612,12,0.003707408905029297,False,0.8060287854310472,14798078950.025263,9.140608656182414
27236,1028679.4413062234,18089510.51100824,0.9790215602679928,0.3569897821851842,6.7158190144779075,4.589038101832101,amount,in,30,firm,HistoricalMean_tab,2022,5000,533545,5000,25612,12,0.0020515918731689453,False,0.7759950066089,18722478164.8584,9.848091013563458
27236,2663033.8185422993,48542216.226506695,2.534480052177494,-3.6302393811740243,4.3154036494604116,3.009629490077326,amount,in,30,firm,OLS_tab,2022,5000,533545,5000,25612,12,0.5432705879211426,False,0.810324570421501,524924528.9331797,5.706497387756227
27236,2575306.2453539423,46455071.52537173,2.4509873895144496,-3.240631252627267,4.311936472061857,3.013730862280316,amount,in,30,firm,Ridge_tab,2022,5000,533545,5000,25612,12,0.1239016056060791,False,0.8099206932001762,493657850.71823853,5.698658956000181
27236,1026999.518264391,22548461.20309556,0.9774227328670518,0.000925068306199428,4.255087555213379,2.931074317736183,amount,in,30,firm,RandomForest_tab,2022,5000,533545,5000,25612,12,0.5428261756896973,False,0.8106550154207667,10501282.268710215,5.584085691609279
27236,1034921.581611778,22523000.619212,0.9849623710745116,0.0031800044430633223,4.34134018669482,2.9043311305735102,amount,in,30,firm,GradientBoosting_tab,2022,5000,533545,5000,25612,12,0.8548555374145508,False,0.8118666470847408,13474880.22884266,5.639078492992478
27236,1025863.8353379577,22369901.929321952,0.9763418732464936,0.01668558953255017,4.3290581910637425,2.924417887525875,amount,in,30,firm,XGBoost_tab,2022,5000,533545,5000,25612,12,0.18586421012878418,False,0.809406667645763,29915918.0,5.58129683061601
27236,1055141.5348457857,22512029.56415724,1.0042062378893937,0.004150878946658554,4.319405605596134,2.8850099679910715,amount,in,30,firm,LightGBM_tab,2022,5000,533545,5000,25612,12,0.4584338665008545,False,0.8114994859744455,30615586.055569436,5.579064558961178
27236,1029061.4588001696,22275170.421654884,0.9793851364686583,0.024996186551316968,4.33446973494416,2.9347851928616993,amount,in,30,firm,XGBoost_graph,2022,5000,533545,5000,25612,12,0.3323860168457031,False,0.8095168159788515,44019856.0,5.667353630065918
27236,1076291.6519778636,22467778.770056177,1.0243353664041082,0.008062014901911052,4.368550303409255,2.9780053672666167,amount,in,30,firm,XGBoost_static,2022,5000,533545,5000,25612,12,0.36913514137268066,False,0.8090395065354677,47586356.0,5.687342643737793
27236,1035684.6630110495,22490130.111808788,0.9856886159202116,0.006087438487221708,4.337642412188135,2.9796947738303428,amount,in,30,firm,XGBoost_temporal,2022,5000,533545,5000,25612,12,0.3666512966156006,False,0.8125642531943017,28932936.0,5.738702774047852
27236,1031360.6236407319,22491172.872892655,0.9815733127450913,0.005995270290634402,4.342140451113007,2.9479343616496383,amount,in,30,firm,XGBoost_no_debtor,2022,5000,533545,5000,25612,12,0.3014094829559326,False,0.8110221765310618,19952380.0,5.637408903238505
27236,1030828.1230413945,22525071.597617093,0.981066517774109,0.002996681836152093,4.347967327378869,3.0020951495298913,amount,in,30,firm,XGBoost_no_creditor,2022,5000,533545,5000,25612,12,0.31668710708618164,False,0.8081216037597297,28304702.0,5.680947470393786
25398,585036.7597058823,10001465.362343,1.0,-0.00343342530238111,6.523631056590038,3.4675092217262677,amount,in,30,firm,Zero_tab,2023,5000,581998,5000,10557,11,0.0013341903686523438,False,0.9236947791164659,627440.5500000005,13.349405798239228
25398,654591.8232797859,13440713.39117474,1.1188900738628311,-0.8121991981678827,5.512761493058295,2.727712433608619,amount,in,30,firm,Naive_tab,2023,5000,581998,5000,10557,11,0.0018532276153564453,False,0.9097960469328293,152939408187.2062,12.100216896153258
25398,907603.6350400634,15443159.899354707,1.551361722118703,-1.3923990958714527,6.6754829870332975,4.397347299511708,amount,in,30,firm,HistoricalMean_tab,2023,5000,581998,5000,10557,11,0.002131938934326172,False,0.8888495157098985,134439371833.3279,11.631229597100143
25398,913778.6378894211,17562850.93876005,1.5619166193057825,-2.0942209620717964,4.286706734809044,2.883057902941499,amount,in,30,firm,OLS_tab,2023,5000,581998,5000,10557,11,0.4462151527404785,False,0.9107016300496102,2001477286.0673754,8.312409904101452
25398,913035.4459745998,17530712.40202901,1.5606462856002645,-2.0829069962965754,4.282908489673076,2.8861675492576917,amount,in,30,firm,Ridge_tab,2023,5000,581998,5000,10557,11,0.0980532169342041,False,0.9108197495865816,1964849689.857667,8.29840841169397
25398,564693.1406866233,9963944.780231506,0.9652267679222646,0.0040812305670706595,4.243727788850295,2.86594760674036,amount,in,30,firm,RandomForest_tab,2023,5000,581998,5000,10557,11,0.5513567924499512,False,0.9092841956059532,141316049.26815543,8.228741370096984
25398,569859.5913193892,9927105.159380063,0.9740577525519538,0.011432022886105786,4.385464280137269,2.8051454105713187,amount,in,30,firm,GradientBoosting_tab,2023,5000,581998,5000,10557,11,0.899134635925293,False,0.9078273879833058,521061792.7676073,8.521983454221012
25398,588735.9297830802,9939756.373214688,1.006322970336185,0.008910733157948325,4.384915416916799,2.8215314150466755,amount,in,30,firm,XGBoost_tab,2023,5000,581998,5000,10557,11,0.194716215133667,False,0.9057012363178203,592939328.0,8.471860499200075
25398,595554.2414379499,9938257.352832599,1.0179774715991439,0.009209644102812664,4.422927578896826,2.7925278548580548,amount,in,30,firm,LightGBM_tab,2023,5000,581998,5000,10557,11,0.44286537170410156,False,0.9119221985983148,903628275.7141049,8.791008821079753
25398,573080.4290293964,9968935.264683614,0.9795631120982949,0.003083360366803123,4.299705465461049,2.8592396882629223,amount,in,30,firm,XGBoost_graph,2023,5000,581998,5000,10557,11,0.29015016555786133,False,0.9108591227655721,225008240.0,8.358647254163245
25398,571208.6384656227,9959862.973459141,0.9763636711525419,0.004897035031635633,4.325430467368587,2.8565047896437132,amount,in,30,firm,XGBoost_static,2023,5000,581998,5000,10557,11,0.2985379695892334,False,0.9084967320261438,285526208.0,8.365140914916992
25398,576870.4982622473,9974633.415197285,0.9860414558433209,0.0019433781330037148,4.346266460832044,2.8665611968675826,amount,in,30,firm,XGBoost_temporal,2023,5000,581998,5000,10557,11,0.3055257797241211,False,0.9081423734152295,313717664.0,8.370366575005743
25398,581445.6062477814,9984051.355695242,0.9938616618553913,5.7779935081714306e-05,4.38159713658985,2.858277807949146,amount,in,30,firm,XGBoost_no_debtor,2023,5000,581998,5000,10557,11,0.26743459701538086,False,0.9062918340026773,304780416.0,8.41052532196045
25398,573713.8112134916,9964579.745339321,0.9806457486567458,0.003954294131318203,4.360345258140573,2.872819214776417,amount,in,30,firm,XGBoost_no_creditor,2023,5000,581998,5000,10557,11,0.2557210922241211,False,0.9066855657925821,337021440.0,8.359832763671875
56872,14300.561490540158,1002480.7163078439,1.0,-0.00020353659774263733,1.7511835933462894,0.30002412600877226,mature,in,30,firm,Zero_tab,2019,5000,10740,5000,2946,12,0.0016911029815673828,False,0.9688950625967084,0.0,0.0
56872,16558.222608840908,825250.2013374603,1.157872201017715,0.3221905660966974,1.6366685889623043,0.28168651085433616,mature,in,30,firm,Naive_tab,2019,5000,10740,5000,2946,12,0.002073526382446289,False,0.9650267266844844,26724.246818056417,0.9804225603938574
56872,25522.79983617863,1342317.7546609838,1.7847410993660633,-0.7932754391844072,2.767639349994607,0.8583425382945581,mature,in,30,firm,HistoricalMean_tab,2019,5000,10740,5000,2946,12,0.002207040786743164,False,0.965888310592207,232443268.38071632,9.526230141493048
56872,14286.259046705727,1002024.4611413585,0.9989998683727285,0.0007066937453086286,1.360645146283093,0.39530705379273995,mature,in,30,firm,OLS_tab,2019,5000,10740,5000,2946,12,0.49203920364379883,False,0.9630222253481502,1080.4775992087432,3.656273235170755
56872,14286.34608282274,1001994.9889190076,0.9990059545755023,0.0007654766643601096,1.3597517804210943,0.3933423517699227,mature,in,30,firm,Ridge_tab,2019,5000,10740,5000,2946,12,0.118499755859375,False,0.9630046420030947,1077.3942100658965,3.661966269831561
56872,14184.924665615963,1000023.4098061349,0.9919138262507601,0.004693902912376147,1.3342225124208018,0.32316086068452493,mature,in,30,firm,RandomForest_tab,2019,5000,10740,5000,2946,12,0.6449065208435059,False,0.9635497256998171,2991.272840116784,2.679789668175088
56872,14129.672249121502,1000991.4746098066,0.9880501726081385,0.002765973713143688,1.345968973385341,0.3442930814944807,mature,in,30,firm,GradientBoosting_tab,2019,5000,10740,5000,2946,12,0.8925564289093018,False,0.9629694753129835,5618.875137693013,2.676614483247702
56872,14355.349940525792,1002145.1556298119,1.0038312097061277,0.0004659482090103584,1.3410849853427782,0.33629768734525145,mature,in,30,firm,XGBoost_tab,2019,5000,10740,5000,2946,12,0.24749374389648438,False,0.9641299760866507,6432.2958984375,2.701687820049255
56872,14413.723753044356,1002288.5505624615,1.0079131342205727,0.00017988511426159093,1.3411902171377525,0.33932567033336136,mature,in,30,firm,LightGBM_tab,2019,5000,10740,5000,2946,12,0.5464251041412354,False,0.9631804754536503,6614.445527355483,2.718366909793401
56872,14240.078269151461,1000928.3058530838,0.9957705701675624,0.00289183301872864,1.3464683910850046,0.3412595711981952,mature,in,30,firm,XGBoost_graph,2019,5000,10740,5000,2946,12,0.3460414409637451,False,0.9628639752426502,6457.978515625,2.5558730552515634
56872,14217.128251590942,1000614.4360918702,0.9941657368485561,0.003517078665846163,1.3456576805908416,0.35332004665766575,mature,in,30,firm,XGBoost_static,2019,5000,10740,5000,2946,12,0.3919713497161865,False,0.9619320579547053,2049.294921875,2.5966038703918457
56872,14199.93045135525,1001388.5832284691,0.9929631406954562,0.0019745808024866918,1.347640234794699,0.3388482423454696,mature,in,30,firm,XGBoost_temporal,2019,5000,10740,5000,2946,12,0.3902556896209717,False,0.9628639752426502,4288.54541015625,2.6367325476557744
56872,14224.583725501861,1000289.7178671869,0.9946870781900028,0.004163728664475674,1.3499849090644735,0.3471634353374627,mature,in,30,firm,XGBoost_no_debtor,2019,5000,10740,5000,2946,12,0.34152746200561523,False,0.9627760585173724,6742.15087890625,2.6010496616363525
56872,14267.69621519042,1002213.4621316761,0.9977018192347566,0.00032968650879816597,1.3534520399581398,0.3463977419515513,mature,in,30,firm,XGBoost_no_creditor,2019,5000,10740,5000,2946,12,0.3819608688354492,False,0.9650970600647067,3030.679443359375,2.8083157169199247
398598,10354.537348506516,685285.4322597771,1.0,-0.00022835870002069214,1.1933400154486216,0.129543331551385,mature,in,30,firm,Zero_tab,2020,5000,20507,5000,27316,12,0.012290477752685547,False,0.9875839818564067,0.0,0.0
398598,11560.800371150885,716822.2424816446,1.1164960810941837,-0.09440762339258546,1.102123599316702,0.11984347782568554,mature,in,30,firm,Naive_tab,2020,5000,20507,5000,27316,12,0.01738595962524414,False,0.9809783290432967,0.0,0.0
398598,20793.122644200805,900601.13165962,2.0081170161793755,-0.7275122705180683,2.1760252852927175,0.49050602900820023,mature,in,30,firm,HistoricalMean_tab,2020,5000,20507,5000,27316,12,0.021075010299682617,False,0.9479249770445412,329967.8618178113,2.7713566432810524
398598,10330.794163780136,684506.3399639815,0.9977069777308973,0.0020446423020135107,0.9207178386028574,0.21757297652629484,mature,in,30,firm,OLS_tab,2020,5000,20507,5000,27316,12,1.436462163925171,False,0.9528422119528949,32.50690180687499,0.5184370618640719
398598,10331.150065767933,684518.5147326475,0.9977413493281808,0.0020091423133075104,0.9205052046022297,0.21729783496004315,mature,in,30,firm,Ridge_tab,2020,5000,20507,5000,27316,12,0.8160812854766846,False,0.9528723174727419,32.169521398279564,0.5206413965036093
398598,10286.87025054675,684117.9807485588,0.9934649810336987,0.0031767142589512742,0.9046405032478474,0.16079955820151354,mature,in,30,firm,RandomForest_tab,2020,5000,20507,5000,27316,12,1.3629350662231445,False,0.9503484713922298,101.00628762261718,0.4556330106056442
398598,10332.08808258586,683948.4490317387,0.9978319392586001,0.0036706998830705606,0.9250577935274812,0.1759744549213785,mature,in,30,firm,GradientBoosting_tab,2020,5000,20507,5000,27316,12,2.527205467224121,False,0.9521548025830536,63.35164162340339,0.4133800916296719
398598,10320.387284393053,683428.4288446871,0.9967019227451637,0.005185183567752771,0.9245236304012429,0.1800967982010373,mature,in,30,firm,XGBoost_tab,2020,5000,20507,5000,27316,12,0.9055302143096924,False,0.9535296213227362,100.7171859741211,0.441210001707077
398598,10341.899974743495,684465.4842501397,0.9987795327461113,0.002163767456504151,0.9291747535047843,0.17844243918081248,mature,in,30,firm,LightGBM_tab,2020,5000,20507,5000,27316,12,1.5068988800048828,False,0.9521899256895419,52.83453399196762,0.40351703821353596
398598,10340.716189971046,684229.86989429,0.9986652075249444,0.002850621889422089,0.9138558006137107,0.19102769072175288,mature,in,30,firm,XGBoost_graph,2020,5000,20507,5000,27316,12,1.593820571899414,False,0.9535823059824685,133.82505798339844,0.44700199365615845
398598,10335.02889651844,684872.766381747,0.9981159513620481,0.0009759156542741287,0.9247496650092356,0.2078669921319744,mature,in,30,firm,XGBoost_static,2020,5000,20507,5000,27316,12,1.75026535987854,False,0.95179855393153,35.34679412841797,0.4633886218070984
398598,10330.388205529387,684510.9539969296,0.9976677718989915,0.0020311884765300547,0.9109985140332497,0.15931799613913258,mature,in,30,firm,XGBoost_temporal,2020,5000,20507,5000,27316,12,1.5603954792022705,False,0.9528497383328567,79.40442657470703,0.44873663783073425
398598,10337.187154114708,684116.8709923056,0.9983243872895674,0.003179948291701429,0.9133204585223241,0.14545167753972815,mature,in,30,firm,XGBoost_no_debtor,2020,5000,20507,5000,27316,12,1.255481243133545,False,0.9546711222836041,57.450584411621094,0.41043761372566223
398598,10324.928097279742,683533.8781211223,0.9971404563786673,0.004878170891388645,0.9123889505557782,0.15319538715770284,mature,in,30,firm,XGBoost_no_creditor,2020,5000,20507,5000,27316,12,1.3606812953948975,False,0.9526841579736978,132.9475860595703,0.40929320454597473
98537,57439.43073586572,3241383.8476722008,1.0,-0.00031412009935016805,2.277306395065942,0.4621557390038518,mature,in,30,firm,Zero_tab,2021,5000,234327,5000,177766,12,0.005806922912597656,False,0.9564934999035896,0.0,0.0
98537,54206.8693743467,1795575.9811795987,0.943722259776844,0.6930391091017197,2.1446656202609935,0.4455827468234046,mature,in,30,firm,Naive_tab,2021,5000,234327,5000,177766,12,0.0058672428131103516,False,0.9328780052163147,0.0,0.0
98537,114787.79571205644,3039247.9675836554,1.9984145776079543,0.12055690809989483,4.52053200897194,2.0007689513099827,mature,in,30,firm,HistoricalMean_tab,2021,5000,234327,5000,177766,12,0.005618095397949219,False,0.7640886164587921,0.0,0.0
98537,57242.44017991983,3239832.879451689,0.9965704646891133,0.0006429305346470349,1.7553449208507084,0.5531495912685188,mature,in,30,firm,OLS_tab,2021,5000,234327,5000,177766,12,0.683009147644043,False,0.779889787592478,123.20526060090747,0.21732675110040747
98537,57240.12476487863,3239832.028223402,0.9965301541391732,0.0006434556733971863,1.753480575002699,0.5530715494720018,mature,in,30,firm,Ridge_tab,2021,5000,234327,5000,177766,12,0.3262777328491211,False,0.7782152896881375,123.98018849760099,0.2172254145726032
98537,57291.307084312655,3240849.164131344,0.9974212200633706,1.5866972551736858e-05,1.7408305999984182,0.55786007774182,mature,in,30,firm,RandomForest_tab,2021,5000,234327,5000,177766,12,0.7235102653503418,False,0.6873966124399972,40.23282777735007,0.06512475593811824
98537,56794.39462422593,3237124.116541486,0.9887701513859709,0.002313318989762836,1.7765758424542721,0.5420005851493509,mature,in,30,firm,GradientBoosting_tab,2021,5000,234327,5000,177766,12,1.4747016429901123,False,0.7673868699067355,253.4598521779247,0.06718850345820676
98537,56990.5292765514,3229885.854291196,0.9921847857201339,0.006770018124748756,1.7794631582376021,0.5614798766483688,mature,in,30,firm,XGBoost_tab,2021,5000,234327,5000,177766,12,0.4873011112213135,False,0.8391467164618367,2478.701904296875,0.33009812235832214
98537,56948.90628159422,3237978.2086514807,0.9914601442251898,0.0017867845077822464,1.7806340298767263,0.5471900037866136,mature,in,30,firm,LightGBM_tab,2021,5000,234327,5000,177766,12,0.7679126262664795,False,0.7671839004637852,226.96554873911754,0.06300297507332521
98537,57530.190847629216,3238154.0974013903,1.0015801011709335,0.0016783345850510667,1.7733392653022642,0.5381827776291033,mature,in,30,firm,XGBoost_graph,2021,5000,234327,5000,177766,12,0.6532998085021973,False,0.7498807554522666,607.369140625,0.0718769058585167
98537,57013.33301969196,3237352.947415028,0.9925817907539307,0.0021722619429622725,1.776093901800106,0.5270810200064157,mature,in,30,firm,XGBoost_static,2021,5000,234327,5000,177766,12,0.7153792381286621,False,0.7645452977054304,619.69384765625,0.09727228432893753
98537,57340.43826122868,3239975.9331805324,0.9982765763279888,0.0005546760371057946,1.7792269006667139,0.5494065820582127,mature,in,30,firm,XGBoost_temporal,2021,5000,234327,5000,177766,12,0.7692368030548096,False,0.7390827810873073,459.2925720214844,0.07083010673522949
98537,57851.77592364233,3240298.534242357,1.0071787826323138,0.000355638648547707,1.7770664967889893,0.5376154294796671,mature,in,30,firm,XGBoost_no_debtor,2021,5000,234327,5000,177766,12,0.6850366592407227,False,0.7497183798979064,533.15087890625,0.07127457857131958
98537,59237.990109962135,3242077.738286352,1.0313122771422834,-0.0007424451027961965,1.7954796282261387,0.5602981255958702,mature,in,30,firm,XGBoost_no_creditor,2021,5000,234327,5000,177766,12,0.6764295101165771,False,0.7370733836020987,1118.331787109375,0.09171261638402939
27236,620256.482917095,17500086.097662237,1.0,-0.001257790070059217,3.803499976674403,1.2212151173058745,mature,in,30,firm,Zero_tab,2022,5000,533545,5000,25612,12,0.0012698173522949219,False,0.8911000146864444,0.0,0.0
27236,774943.6874067411,19111461.583342854,1.2493923219667853,-0.19413476139553465,3.640108988454119,1.2131912588767697,mature,in,30,firm,Naive_tab,2022,5000,533545,5000,25612,12,0.0015368461608886719,False,0.84021148479953,254002.11739925126,0.15299655392002443
27236,845554.5535274175,15077690.866147563,1.3632337215577903,0.25674950515373496,7.977811612115212,5.97471085650269,mature,in,30,firm,HistoricalMean_tab,2022,5000,533545,5000,25612,12,0.0014297962188720703,False,0.7680276105154942,49115957647.856026,10.899826817145884
27236,619760.6280823052,17498340.343192983,0.9992005648494672,-0.0010580352726166087,2.9309064499942923,1.486779991063191,mature,in,30,firm,OLS_tab,2022,5000,533545,5000,25612,12,0.4612441062927246,False,0.8396974592451167,23717.52710521305,3.190691587968348
27236,619779.8628848462,17498400.731654093,0.9992315758958178,-0.0010649447803023904,2.928652614244878,1.4855633493985407,mature,in,30,firm,Ridge_tab,2022,5000,533545,5000,25612,12,0.11522221565246582,False,0.8394404464679102,22093.081425266497,3.1866864997858872
27236,619955.1907808915,17499496.394467335,0.9995142458893996,-0.001190312119805359,2.8792656522563687,1.4630572878724186,mature,in,30,firm,RandomForest_tab,2022,5000,533545,5000,25612,12,0.45546817779541016,False,0.8369070348068732,6811.206816089002,2.4565839999294368
27236,618484.6748776082,17492579.421908796,0.9971434268108672,-0.0003989936605508504,2.924527598982297,1.384336862149613,mature,in,30,firm,GradientBoosting_tab,2022,5000,533545,5000,25612,12,0.701653003692627,False,0.8325011014833309,46108.3693760856,2.4102438564639046
27236,639132.719874555,17556036.838954892,1.0304329539107502,-0.007670406530002394,2.980914140380564,1.3880864539433762,mature,in,30,firm,XGBoost_tab,2022,5000,533545,5000,25612,12,0.19329595565795898,False,0.8348876487002497,401624.8125,2.364553794661626
27236,620942.9737670617,17494578.201991763,1.0011067854490423,-0.0006276268170046784,2.9642126487145446,1.4287238346005255,mature,in,30,firm,LightGBM_tab,2022,5000,533545,5000,25612,12,0.44825220108032227,False,0.8275444264943457,122143.36782438216,2.4980616805119245
27236,625176.5661562778,17489445.914446935,1.0079323366618327,-4.0615760326323525e-05,2.9811596146012,1.4735482298377593,mature,in,30,firm,XGBoost_graph,2022,5000,533545,5000,25612,12,0.27080798149108887,False,0.8124541048612131,299357.21875,2.3432525076200488
27236,618315.9845175851,17488302.810231227,0.9968714580936201,9.010459426694872e-05,2.955926296879121,1.444809085426857,mature,in,30,firm,XGBoost_static,2022,5000,533545,5000,25612,12,0.29645228385925293,False,0.8218901453957996,100179.0078125,2.308598518371582
27236,617756.341480314,17474610.389349088,0.9959691812892907,0.001655245310443032,2.9347572900207686,1.40796632061968,mature,in,30,firm,XGBoost_temporal,2022,5000,533545,5000,25612,12,0.34868335723876953,False,0.8309957409311206,208218.53125,2.3392755106100607
27236,621144.2691217291,17494228.922949918,1.0014313211213186,-0.0005876721789630501,2.9575391979083405,1.4598513133043884,mature,in,30,firm,XGBoost_no_debtor,2022,5000,533545,5000,25612,12,0.31982994079589844,False,0.8275077103833162,175276.890625,2.4619715213775635
27236,620676.553823547,17480373.85207972,1.0006772535523956,0.0009965900918177395,2.9124644653735565,1.3449246898235758,mature,in,30,firm,XGBoost_no_creditor,2022,5000,533545,5000,25612,12,0.28308773040771484,False,0.841973858128947,295181.53125,2.4219136238098145
25398,213348.82052208835,4335405.20675843,1.0,-0.0024275831319202634,3.579961368733241,1.089996341342728,mature,in,30,firm,Zero_tab,2023,5000,581998,5000,10557,11,0.0010821819305419922,False,0.9285376801322939,17486.22,9.769225607408812
25398,233912.01575439007,5740010.901798571,1.0963829806135383,-0.7571913353706596,3.35968975509474,1.0375316441759521,mature,in,30,firm,Naive_tab,2023,5000,581998,5000,10557,11,0.0012936592102050781,False,0.9268840066146941,2243103584.3613462,8.899157642938807
25398,1000707.80272745,17634013.65660714,4.690477314468421,-15.58425489924905,8.007607035508794,5.8336982876705505,mature,in,30,firm,HistoricalMean_tab,2023,5000,581998,5000,10557,11,0.0014116764068603516,False,0.8864083786124892,321482701723.1494,12.561233073991026
25398,213155.726633625,4334327.866987592,0.9990949381018802,-0.001929442419426719,2.758356531171567,1.4128961768035495,mature,in,30,firm,OLS_tab,2023,5000,581998,5000,10557,11,0.4860501289367676,False,0.9295220096070557,124298.50991111441,5.8950471091640555
25398,213159.03282851845,4334354.5375334695,0.9991104347654444,-0.0019417728605910511,2.75721291611459,1.4108161355147295,mature,in,30,firm,Ridge_tab,2023,5000,581998,5000,10557,11,0.08812785148620605,False,0.929640129144027,121429.95518014318,5.896692401800132
25398,212982.85578303447,4334251.482336717,0.9982846648124966,-0.0018941283598354897,2.7216666405348495,1.3838895271879021,mature,in,30,firm,RandomForest_tab,2023,5000,581998,5000,10557,11,0.5334300994873047,False,0.9264115284668084,214942.48649373426,5.685021948560994
25398,212005.34409012357,4325197.920807474,0.9937029113698536,0.0022870948750899345,2.8195625950719854,1.3723041794541828,mature,in,30,firm,GradientBoosting_tab,2023,5000,581998,5000,10557,11,0.7833702564239502,False,0.9269233797936846,2081771.6867210278,5.837177698492633
25398,222079.51528491874,4340131.190704743,1.0409221609075008,-0.004614247846001174,2.809710151279702,1.355805783391899,mature,in,30,firm,XGBoost_tab,2023,5000,581998,5000,10557,11,0.18849658966064453,False,0.92487597448618,8595997.0,5.59250545501709
25398,213302.93047059045,4318957.269814457,0.9997849059986101,0.005164135996937769,2.851429883937733,1.3947949329864362,mature,in,30,firm,LightGBM_tab,2023,5000,581998,5000,10557,11,0.4217197895050049,False,0.9236554059374754,3824153.675812854,5.658520026030322
25398,215902.06125518456,4324783.199759818,1.0119674471452345,0.0024784168499848436,2.743228082783472,1.3025375849389351,mature,in,30,firm,XGBoost_graph,2023,5000,581998,5000,10557,11,0.2884178161621094,False,0.924954720844161,3828355.75,5.432777520780553
25398,213403.08332148986,4329723.989330882,1.0002543384081934,0.00019790507345096575,2.7377641711169307,1.3122200120011698,mature,in,30,firm,XGBoost_static,2023,5000,581998,5000,10557,11,0.26792097091674805,False,0.9246791085912277,3166289.25,5.426721453403454
25398,223174.096771814,4333286.547997947,1.0460526391741098,-0.0014480746700133995,2.764502200982781,1.3921737316741576,mature,in,30,firm,XGBoost_temporal,2023,5000,581998,5000,10557,11,0.28490209579467773,False,0.9254665721710371,9354452.0,5.451657980120327
25398,224654.12331071976,4307166.338650936,1.052989759966641,0.010588607095846303,2.7539964579155933,1.3531979628861943,mature,in,30,firm,XGBoost_no_debtor,2023,5000,581998,5000,10557,11,0.2355332374572754,False,0.9238522718324278,10729082.0,5.3924001162274156
25398,212276.15398303122,4323407.01229481,0.9949722405943834,0.003113157700592284,2.763206988569532,1.3541559083886614,mature,in,30,firm,XGBoost_no_creditor,2023,5000,581998,5000,10557,11,0.2342088222503662,False,0.9248366013071896,2948320.0,5.478013373844991
56872,2.0606273737515823,14.304450918445305,1.0,-0.021191601575941243,0.9482617503631058,0.6193008419697423,count,out,60,firm,Zero_tab,2019,5000,10330,5000,2237,12,0.0017039775848388672,False,0.9158285272190182,3.9999999999999996,1.6094379124341003
56872,1.7303769869179912,9.611927725111634,0.8397330875827702,0.5389098510569088,0.7294995939848166,0.48981741457846373,count,out,60,firm,Naive_tab,2019,5000,10330,5000,2237,12,0.0019791126251220703,False,0.948252215501477,9.027172129225866,1.0986122886681098
56872,1.7867491911661275,12.508569467847163,0.8670899037476961,0.21912747896636142,0.6850930243355755,0.5124598958479956,count,out,60,firm,HistoricalMean_tab,2019,5000,10330,5000,2237,12,0.0018990039825439453,False,0.8988605992403995,3.2402692788040883,0.9464204733261845
56872,1.5843049594809704,11.717379071637929,0.768845925110944,0.31478665769610925,0.593070833479437,0.44291439108599234,count,out,60,firm,XGBoost_tab,2019,5000,10330,5000,2237,12,0.2225182056427002,False,0.8762308341538895,3.3859660625457764,0.849577430719709
56872,1.5901637852663482,11.874602346290898,0.7716891493930281,0.2962749661299129,0.5819224784944326,0.4453960234088174,count,out,60,firm,XGBoost_temporal,2019,5000,10330,5000,2237,12,0.34189605712890625,False,0.8849521733014488,3.370465040206909,0.8132220205960266
398598,1.3425431136132142,10.63877274957445,1.0,-0.01618248159578961,0.7844749867018894,0.48237522734641736,count,out,60,firm,Zero_tab,2020,5000,19181,5000,16709,12,0.013650178909301758,False,0.9508803355761946,3.0,1.3862943611198906
398598,1.3033607795322606,6.372594874054685,0.9708148411148588,0.6353961426263464,0.7003049363358697,0.4763839298042935,count,out,60,firm,Naive_tab,2020,5000,19181,5000,16709,12,0.015159368515014648,False,0.9601703972423343,7.3829288322236115,1.0986122886681098
398598,1.0975293403378843,6.183313001619177,0.8175002569445093,0.6567337531313048,0.5274515869437406,0.41739694280771067,count,out,60,firm,HistoricalMean_tab,2020,5000,19181,5000,16709,12,0.014412403106689453,False,0.9450373559325436,4.1847018863317205,0.9464204733261845
398598,1.0849357578633039,9.688079946064216,0.8081198636097381,0.15731732124554343,0.49097613232071535,0.38298267748174303,count,out,60,firm,XGBoost_tab,2020,5000,19181,5000,16709,12,0.9011800289154053,False,0.9366755477950216,3.4035117626190186,0.8730964313292044
398598,1.0847366355864105,9.525774203239346,0.8079715463788989,0.18531596634096037,0.48841779186114104,0.39385999182483583,count,out,60,firm,XGBoost_temporal,2020,5000,19181,5000,16709,12,1.7416293621063232,False,0.9244677594970371,3.398299217224121,0.8244842092537421
98537,2.0030648385885503,19.476916974026356,1.0,-0.010689747558083385,0.81014225065581,0.3470255736595586,count,out,60,firm,Zero_tab,2021,5000,202058,5000,145565,12,0.005612850189208984,False,0.9090595410860894,2.0000000000000004,1.0986122886681098
98537,1.4489785562783524,9.447701310292874,0.7233807555123216,0.7621902022980028,0.629405528227342,0.34423576130034966,count,out,60,firm,Naive_tab,2021,5000,202058,5000,145565,12,0.005633354187011719,False,0.9528096045140404,8.777244419186026,1.0986122886681098
98537,1.8142921350313996,8.572309443401592,0.9057580663788355,0.8042178407454957,0.7201054773044527,0.5572631944098879,count,out,60,firm,HistoricalMean_tab,2021,5000,202058,5000,145565,12,0.005708217620849609,False,0.7557973147142698,6.320188841064943,0.7657863641999169
98537,1.6524766260221235,14.527081588276562,0.824974106772566,0.43774388733103897,0.5321939865184594,0.43738005827224735,count,out,60,firm,XGBoost_tab,2021,5000,202058,5000,145565,12,0.4694383144378662,False,0.8910662999685397,3.9736578464508057,0.7327215671539307
98537,1.6356097767377027,14.690674188438141,0.8165535858990102,0.42500921003627334,0.5215008454597938,0.4261474227698447,count,out,60,firm,XGBoost_temporal,2021,5000,202058,5000,145565,12,0.6892974376678467,False,0.8833128672478359,3.824202537536621,0.7107656797455824
27236,5.049530033778822,34.473703371049965,1.0,-0.021925281696036247,1.2614763853689448,0.7111889043511355,count,out,60,firm,Zero_tab,2022,5000,528421,5000,21264,12,0.0012559890747070312,False,0.8072404170950213,3.9999999999999996,1.6094379124341003
27236,3.088595975914231,16.680655631199855,0.6116600862363574,0.760740332070756,0.7632149918934852,0.4448979353078269,count,out,60,firm,Naive_tab,2022,5000,528421,5000,21264,12,0.0016562938690185547,False,0.9029226024379498,17.914402506486518,1.0986122886681098
27236,3.2118856589888085,15.0775274490267,0.6360761570884628,0.8045194653608528,0.7571583241204527,0.5326634144488096,count,out,60,firm,HistoricalMean_tab,2022,5000,528421,5000,21264,12,0.0015807151794433594,False,0.8566603025407549,15.809552667658357,1.0145733615634107
27236,3.5932664197734367,28.811311013295434,0.7116041286488618,0.2862118991471344,0.6506828092812393,0.4822467821108479,count,out,60,firm,XGBoost_tab,2022,5000,528421,5000,21264,12,0.20769405364990234,False,0.8375312086943751,7.786566734313965,0.8027156591415405
27236,3.7359739751100816,29.4417545188523,0.7398656805917165,0.2546321829596957,0.6642159552989242,0.48895890083457055,count,out,60,firm,XGBoost_temporal,2022,5000,528421,5000,21264,12,0.31263160705566406,False,0.8377882214715817,8.361674308776855,0.8228742480278015
23295,5.215411032410389,34.09413442436079,1.0,-0.023960786514530596,1.2718381623612376,0.725212448691057,count,out,60,firm,Zero_tab,2023,5000,580462,5000,8279,10,0.0009989738464355469,False,0.9292552049796093,11.0,2.4849066497880004
23295,3.733805537669028,25.23406035705423,0.7159177895022758,0.43908343987304266,0.8157505905788105,0.5165786985768192,count,out,60,firm,Naive_tab,2023,5000,580462,5000,8279,10,0.0012121200561523438,False,0.88585533376261,20.539921731881787,1.122142786078304
23295,3.651230348096335,23.015056894556093,0.7000848687488507,0.5333963919717316,0.7437069765169791,0.5094367203577148,count,out,60,firm,HistoricalMean_tab,2023,5000,580462,5000,8279,10,0.0011897087097167969,False,0.9086069972097016,19.267829924985186,1.1943374923422638
23295,3.7024366688961337,28.223310025233687,0.7099031401145369,0.29831873688438604,0.643058471494682,0.48533453064681464,count,out,60,firm,XGBoost_tab,2023,5000,580462,5000,8279,10,0.17545342445373535,False,0.9055162051942477,10.65219497680664,1.0204733610153198
23295,3.7879367763030274,29.408603062662877,0.7262968829807398,0.23814420000462455,0.6338933799562072,0.4679846100200982,count,out,60,firm,XGBoost_temporal,2023,5000,580462,5000,8279,10,0.26870012283325195,False,0.9097660442154969,10.227608680725098,1.0310165907287139
56872,87204.54559378956,2137352.0880564754,1.0,-0.0016674378794130362,5.718487454873437,3.875400605311824,amount,out,60,firm,Zero_tab,2019,5000,10330,5000,2237,12,0.0017211437225341797,False,0.9478126318750879,82862.38999999998,11.324948627176836
56872,162099.02601754823,16237532.903046967,1.85883688646951,-56.811136159057654,4.026236843116043,2.3444054067416324,amount,out,60,firm,Naive_tab,2019,5000,10330,5000,2237,12,0.001947164535522461,False,0.9570966380644254,3260747263.2685957,9.958570258027729
56872,114118.17096158014,3530317.783797774,1.3086264045587468,-1.7327444268130607,3.862534519744635,2.7486997547681185,amount,out,60,firm,HistoricalMean_tab,2019,5000,10330,5000,2237,12,0.0019154548645019531,False,0.9657476438317626,1130935072.5889554,9.85881769644615
56872,83675.61435670327,2057484.369870678,0.9595327145728787,0.07179371285894953,3.704273426744071,2.800837336733121,amount,out,60,firm,XGBoost_tab,2019,5000,10330,5000,2237,12,0.19450044631958008,False,0.9133141088760726,4501667.0,6.313233195976073
56872,89487.61707203934,2162987.1539758416,1.0261806476107864,-0.025839214502053398,3.7869533494233627,2.821422506955675,amount,out,60,firm,XGBoost_temporal,2019,5000,10330,5000,2237,12,0.31786584854125977,False,0.9010761007174005,14489038.0,6.213114503608383
398598,55025.788232103514,2065952.5143771663,1.0,-0.0007099047351908361,4.794676128895066,3.0685391041824506,amount,out,60,firm,Zero_tab,2020,5000,19181,5000,16709,12,0.01179647445678711,False,0.9613771268295376,21857.030000000006,9.992323638730873
398598,47548.72949804063,1615093.4270438368,0.8641171898796977,0.3884065473153774,3.932824831041477,2.420495655711416,amount,out,60,firm,Naive_tab,2020,5000,19181,5000,16709,12,0.017116069793701172,False,0.8899818865122253,78639022.52360347,6.997632545384811
398598,45211.55584939047,1675404.4016085456,0.8216430386909539,0.3418773583064799,3.9504232742145633,2.960496362346117,amount,out,60,firm,HistoricalMean_tab,2020,5000,19181,5000,16709,12,0.014972209930419922,False,0.9139233011706029,46059262.35986163,6.906250037084715
398598,52462.68092320263,2036284.400610152,0.9534198892692007,0.027825116642202552,3.032577254055681,2.369216044709748,amount,out,60,firm,XGBoost_tab,2020,5000,19181,5000,16709,12,0.9405639171600342,False,0.9442019277567876,1609747.375,5.835217868633109
398598,53350.54364273231,2041806.3824924936,0.9695552822922793,0.022545293260376464,3.1098052906405607,2.4694746157229477,amount,out,60,firm,XGBoost_temporal,2020,5000,19181,5000,16709,12,1.703697919845581,False,0.9274858378617052,3447153.75,5.576556179066758
98537,296765.36667820206,11812369.887499608,1.0,-0.0006315773705116712,4.759840496087024,2.2245599957377302,amount,out,60,firm,Zero_tab,2021,5000,202058,5000,145565,12,0.0049610137939453125,False,0.8552726387042431,3450.570000000003,8.146584478975104
98537,266131.57935709425,7266630.918423458,0.8967743855558268,0.6213252624393095,3.8710747041709497,1.8406983755057016,amount,out,60,firm,Naive_tab,2021,5000,202058,5000,145565,12,0.006107807159423828,False,0.8857789459796828,335784522.31417054,6.977038774900383
98537,234067.2953485034,8574069.704069579,0.7887284758612503,0.4728015217051633,5.559292168985644,4.449695522223319,amount,out,60,firm,HistoricalMean_tab,2021,5000,202058,5000,145565,12,0.006233930587768555,False,0.7186234612379107,151933929.25524774,6.4190083187220015
98537,282651.3608651695,11771104.435291998,0.9524405223863702,0.0063474439146548045,3.4880333106879635,2.8534424316604565,amount,out,60,firm,XGBoost_tab,2021,5000,202058,5000,145565,12,0.5004758834838867,False,0.8760262642459178,3711961.25,4.604254245758057
98537,289730.01799038786,11721280.122312466,0.9762932286655842,0.014741435871492792,3.403473692272097,2.771212358894644,amount,out,60,firm,XGBoost_temporal,2021,5000,202058,5000,145565,12,0.6814069747924805,False,0.8720988055248282,6261394.0,4.5486836433410645
27236,2317892.5551237334,48519881.98756951,1.0,-0.002287385658978902,7.545101216281001,4.827988955298942,amount,out,60,firm,Zero_tab,2022,5000,528421,5000,21264,12,0.0013587474822998047,False,0.8098472609781172,102799.99999999999,11.540550359582348
27236,2118129.5148380823,40065714.309023626,0.9138169541793161,0.3165628651769038,5.288535579858988,2.7704322991095554,amount,out,60,firm,Naive_tab,2022,5000,528421,5000,21264,12,0.0030782222747802734,False,0.8221471581730063,21594077674.097313,8.825383524499369
27236,1423938.6036990073,24937918.608405434,0.6143246806463791,0.735227303058581,6.333124065245084,4.45396548276251,amount,out,60,firm,HistoricalMean_tab,2022,5000,528421,5000,21264,12,0.0016160011291503906,False,0.7758848582758114,21547893457.250874,9.291583151688199
27236,2265941.294101394,48339137.87809996,0.9775868553926279,0.005166058724373257,4.358705730322285,3.3039974912907777,amount,out,60,firm,XGBoost_tab,2022,5000,528421,5000,21264,12,0.2091827392578125,False,0.8162358642972536,60411440.0,5.748299323598921
27236,2286765.1892740345,48436663.16758571,0.9865708331557942,0.0011478099981891976,4.356038370077969,3.3209532284926517,amount,out,60,firm,XGBoost_temporal,2022,5000,528421,5000,21264,12,0.30258727073669434,False,0.8221104420619768,38106596.0,5.734865665435791
23295,1159965.9254548186,19239689.364497144,1.0,-0.0036481765873117578,7.58752733843148,4.950113013991532,amount,out,60,firm,Zero_tab,2023,5000,580462,5000,8279,10,0.0011920928955078125,False,0.9249624382914788,645939.3000000005,13.378462363633542
23295,959451.034820777,22170145.610214956,0.8271372578850362,-0.3326695640227224,5.744648388823004,3.2875010310696444,amount,out,60,firm,Naive_tab,2023,5000,580462,5000,8279,10,0.0013587474822998047,False,0.9019532088430994,143863559883.96936,11.335464635676606
23295,1700787.4365638872,36064454.415480696,1.4662391362030864,-2.526501893390824,6.788667393421201,5.062474865882075,amount,out,60,firm,HistoricalMean_tab,2023,5000,580462,5000,8279,10,0.0023033618927001953,False,0.8894612577806397,154809788695.41644,11.047930701617993
23295,1117791.1493664219,19041096.241574176,0.9636413663859477,0.01696431234079132,4.495589425299886,3.6030181258045877,amount,out,60,firm,XGBoost_tab,2023,5000,580462,5000,8279,10,0.18332433700561523,False,0.9010088001717107,253596224.0,7.60638069154389
23295,1112183.587899662,18961197.24019883,0.9588071196691219,0.025196903476661592,4.348257848617393,3.5037994192032027,amount,out,60,firm,XGBoost_temporal,2023,5000,580462,5000,8279,10,0.3409602642059326,False,0.9089933462116334,245332400.0,7.508068399356258
56872,42742.097965958645,1327311.0421480325,1.0,-0.0010380465755872592,5.0678140543370755,3.214076276414959,mature,out,60,firm,Zero_tab,2019,5000,10330,5000,2237,12,0.0019631385803222656,False,0.9444893796595865,27198.270000000015,10.210945413688643
56872,52159.00146961598,1684679.1652763302,1.220319168964455,-0.612647988122843,4.1863379269018015,2.46664494546497,mature,out,60,firm,Naive_tab,2019,5000,10330,5000,2237,12,0.002198934555053711,False,0.9416936277957518,180130859.7557331,8.951480260786008
56872,60667.2555626285,2263428.945746814,1.419379451400493,-1.9109778468915404,3.9888336017219634,2.7215106554077226,mature,out,60,firm,HistoricalMean_tab,2019,5000,10330,5000,2237,12,0.0021119117736816406,False,0.9590483893655929,488295259.66012657,9.5687357365122
56872,42107.0329416474,1316862.907609084,0.9851419313853748,0.014659578346999158,3.451627172432881,2.5290740894065844,mature,out,60,firm,XGBoost_tab,2019,5000,10330,5000,2237,12,0.22117972373962402,False,0.9002145168096779,441667.375,5.648674659319264
56872,41976.885125818495,1310814.8980732134,0.9820969751941144,0.02368961991317553,3.455188860418636,2.5469601070131103,mature,out,60,firm,XGBoost_temporal,2019,5000,10330,5000,2237,12,0.3532981872558594,False,0.8974187649458433,454763.28125,5.624344348907471
398598,30844.811204070265,1409393.2318585063,1.0,-0.0004791902018066452,4.457268177243271,2.733722147858227,mature,out,60,firm,Zero_tab,2020,5000,19181,5000,16709,12,0.012730598449707031,False,0.9356093106337714,5162.85,8.54943770429446
398598,29945.392902272462,1208820.046417538,0.9708405314641992,0.26401832078828147,3.9494923398451633,2.369252776847574,mature,out,60,firm,Naive_tab,2020,5000,19181,5000,16709,12,0.015723228454589844,False,0.9158550720274562,45874979.599202566,7.453445990074207
398598,37615.52908990327,1513632.400312769,1.2195091369189364,-0.15394345337218462,4.061370484828957,3.028845968058056,mature,out,60,firm,HistoricalMean_tab,2020,5000,19181,5000,16709,12,0.015525579452514648,False,0.9226288139930456,57274215.63144975,7.259200572103738
398598,30441.164807312467,1406274.4690991733,0.9869136369781206,0.003943713006848704,2.962414755833015,2.2746192685018665,mature,out,60,firm,XGBoost_tab,2020,5000,19181,5000,16709,12,0.9870424270629883,False,0.9262665643078992,150054.296875,5.448665578453418
398598,29740.425428106013,1396585.239777445,0.9641954113883985,0.017622081267352874,2.9771178146622583,2.2544410448077876,mature,out,60,firm,XGBoost_temporal,2020,5000,19181,5000,16709,12,1.719090461730957,False,0.91744815578603,668444.625,5.352013377099834
98537,193007.21388351583,9772242.178150835,1.0,-0.00039023667745796686,4.029410545972008,1.6721410466530195,mature,out,60,firm,Zero_tab,2021,5000,202058,5000,145565,12,0.005557060241699219,False,0.893207627591666,2519.6100000000006,7.832256214704892
98537,162820.92954382618,5586373.345456242,0.8436002275132174,0.6730804323823981,3.7047820058364116,1.6378812796973299,mature,out,60,firm,Naive_tab,2021,5000,202058,5000,145565,12,0.006418466567993164,False,0.8958259334057258,140921171.411347,7.053162128413185
98537,219049.67756665216,7273194.094346347,1.1349300016260198,0.44584487132568607,5.78910735768093,4.652924497282815,mature,out,60,firm,HistoricalMean_tab,2021,5000,202058,5000,145565,12,0.0065174102783203125,False,0.71408709418797,166158999.71356827,6.6134592362515
98537,195208.011821994,9701351.700302497,1.0114026719219231,0.014071319016660033,3.156316312888525,2.51985994374916,mature,out,60,firm,XGBoost_tab,2021,5000,202058,5000,145565,12,0.45844507217407227,False,0.8950647979946619,2917138.5,4.470694455122062
98537,189845.62050331,9752279.702259623,0.9836192994210365,0.003692729801312411,3.1373642279638383,2.527599483672431,mature,out,60,firm,XGBoost_temporal,2021,5000,202058,5000,145565,12,0.7649009227752686,False,0.8926494616235525,1472568.0,4.489110691421623
27236,1702649.812691658,44755763.767424,1.0,-0.0014493782019315837,6.073169211446985,3.1829983701082427,mature,out,60,firm,Zero_tab,2022,5000,528421,5000,21264,12,0.0014770030975341797,False,0.8245704215009546,31037.600000000013,10.342986870187197
27236,1375707.4145796,30436119.796125017,0.8079802460406075,0.536862843264957,5.038395693797821,2.406539543822914,mature,out,60,firm,Naive_tab,2022,5000,528421,5000,21264,12,0.0017018318176269531,False,0.8338595975914231,10055376610.491514,8.71283398537927
27236,1375867.8337668872,23965341.54991865,0.8080744634105512,0.7128569551991173,7.12347226795305,5.2713926039835926,mature,out,60,firm,HistoricalMean_tab,2022,5000,528421,5000,21264,12,0.0015461444854736328,False,0.7525334116610368,36502209000.3948,9.905315442570624
27236,1702164.844180247,44713344.97968894,0.9997151683759067,0.000448037190948547,4.005394407970923,2.9439954994127424,mature,out,60,firm,XGBoost_tab,2022,5000,528421,5000,21264,12,0.21726155281066895,False,0.821559700396534,14632928.0,5.164385795593262
27236,1691318.4215115416,44735411.96301399,0.9933448492487112,-0.0005388064159492778,3.962308813837488,2.89456435142057,mature,out,60,firm,XGBoost_temporal,2022,5000,528421,5000,21264,12,0.31146955490112305,False,0.8190997209575561,5780438.5,5.091363906860352
23295,589351.4876308221,11151211.693951456,1.0,-0.0028010407250640412,5.95318255343256,3.1126841527003934,mature,out,60,firm,Zero_tab,2023,5000,580462,5000,8279,10,0.0009279251098632812,False,0.9266795449667311,248218.71999999986,12.422069600651291
23295,581010.2749362524,14028435.77728453,0.9858467945366505,-0.5870446724501222,5.304883157301648,2.6807401105097863,mature,out,60,firm,Naive_tab,2023,5000,580462,5000,8279,10,0.0014770030975341797,False,0.9116548615582744,43756631125.455444,11.163407562485396
23295,1969763.4824042784,38671554.176937565,3.342255892697713,-11.060183274409502,7.614735835458527,5.927940993589756,mature,out,60,firm,HistoricalMean_tab,2023,5000,580462,5000,8279,10,0.0014612674713134766,False,0.8883451384417257,288760283264.377,11.728027034552312
23295,564881.6896806746,10925055.427066406,0.9584801286435783,0.037461847187832076,4.3529810250749374,3.3891734541688447,mature,out,60,firm,XGBoost_tab,2023,5000,580462,5000,8279,10,0.20992207527160645,False,0.899506331830865,192228768.0,7.5081254795751775
23295,572336.30281219,11068979.844938911,0.971128969425304,0.011934243215238616,4.092297314284795,3.1529399397075144,mature,out,60,firm,XGBoost_temporal,2023,5000,580462,5000,8279,10,0.333632230758667,False,0.909079201545396,73837944.0,7.287046600292445
56872,3.288542692361795,22.93430961074924,1.0,-0.020992204698088157,1.162676420999307,0.8112941787774999,count,out,90,firm,Zero_tab,2019,5000,9928,5000,1597,12,0.0022804737091064453,False,0.9203650302433535,5.999999999999999,1.9459101490553132
56872,2.7438985792657196,16.483325227332227,0.834381315966764,0.4725992546207609,0.8660012525267171,0.591516247833883,count,out,90,firm,Naive_tab,2019,5000,9928,5000,1597,12,0.0025110244750976562,False,0.9520678013785343,17.36827876635251,1.3862943611198906
56872,2.8105546316939556,20.31252462760999,0.8546504925181453,0.19909889340645326,0.8163272479452728,0.6302648033484797,count,out,90,firm,HistoricalMean_tab,2019,5000,9928,5000,1597,12,0.003136873245239258,False,0.8242368828245885,5.395330267575064,1.1658942957514316
56872,2.577330903459807,19.855430307105404,0.783730407224483,0.23473880599560493,0.7215776979101147,0.5459505040371229,count,out,90,firm,XGBoost_tab,2019,5000,9928,5000,1597,12,0.24785852432250977,False,0.8940955127303418,5.326018810272217,1.062758594482898
56872,2.616859966930825,20.597227127263196,0.7957506445055227,0.17649052568241774,0.7215750003353031,0.5475088375621114,count,out,90,firm,XGBoost_temporal,2019,5000,9928,5000,1597,12,0.3817169666290283,False,0.8681073287382192,4.881890296936035,1.0162992130064505
398598,1.9479575913577087,15.679793205970924,1.0,-0.015675936562988824,0.9354438893883079,0.6094687203552424,count,out,90,firm,Zero_tab,2020,5000,17960,5000,10344,12,0.015192747116088867,False,0.9577744996211722,5.0,1.791759469228055
398598,1.9711915262996804,9.360779095212596,1.0119273309876207,0.6380083983517465,0.842181751592399,0.5947404753804503,count,out,90,firm,Naive_tab,2020,5000,17960,5000,10344,12,0.015990495681762695,False,0.9653485466560294,14.003635241521533,1.3862943611198906
398598,1.5398108039912772,8.623381077494148,0.790474500483372,0.6927940245001047,0.6143404711856874,0.4906166099732209,count,out,90,firm,HistoricalMean_tab,2020,5000,17960,5000,10344,12,0.017154455184936523,False,0.9398391361722839,7.188671260417043,1.1658942957514316
398598,1.4782305252571986,13.071229014203617,0.7588617595246955,0.2941582394476414,0.5645692865304295,0.45487121957136845,count,out,90,firm,XGBoost_tab,2020,5000,17960,5000,10344,12,1.10050368309021,False,0.9267959196985434,5.106231212615967,0.9914787075573448
398598,1.5177868758589188,12.985227274887434,0.7791683364117978,0.3034158112107085,0.5804934136761986,0.483074417668467,count,out,90,firm,XGBoost_temporal,2020,5000,17960,5000,10344,12,1.710946798324585,False,0.9224456720806427,5.518006801605225,0.9602767328762549
98537,2.95411875742107,28.586268851300837,1.0,-0.010794532463739737,0.9417335109688297,0.4323594630759551,count,out,90,firm,Zero_tab,2021,5000,167876,5000,110894,12,0.005067348480224609,False,0.9059845540253915,3.0,1.3862943611198906
98537,2.172676253590022,14.144412760971038,0.7354735648768422,0.7525327232888243,0.7532211095689871,0.4219329822008788,count,out,90,firm,Naive_tab,2021,5000,167876,5000,110894,12,0.005188941955566406,False,0.9576098318398165,17.068179973005066,1.3862943611198906
98537,2.6279666034634652,12.335151194446848,0.8895940953158111,0.8117925153507805,0.863602091448501,0.682915323478137,count,out,90,firm,HistoricalMean_tab,2021,5000,167876,5000,110894,12,0.006020545959472656,False,0.6857830053685418,10.357950005079443,0.8782122232996509
98537,2.5432721406785017,22.73104155535514,0.8609241366107991,0.36087381915086936,0.6838405308602804,0.5836609527838617,count,out,90,firm,XGBoost_tab,2021,5000,167876,5000,110894,12,0.4071691036224365,False,0.8619198879608675,6.913975238800049,0.859824538230896
98537,2.6195829752803252,22.75006036320799,0.8867561497653557,0.3598038722987875,0.6961610546115922,0.5950935911336472,count,out,90,firm,XGBoost_temporal,2021,5000,167876,5000,110894,12,0.6490283012390137,False,0.8154195885809391,6.92535400390625,0.8170123991665832
27236,7.682589220149802,52.50757416218275,1.0,-0.021876082400452246,1.4681951646305604,0.8806348456353219,count,out,90,firm,Zero_tab,2022,5000,521975,5000,16352,12,0.002341747283935547,False,0.8097003965339992,5.999999999999999,1.9459101490553132
27236,4.735203407255104,26.669817946665262,0.6163551468866342,0.7363702439858711,0.8821058915395201,0.5263216848160989,count,out,90,firm,Naive_tab,2022,5000,521975,5000,16352,12,0.0014417171478271484,False,0.9140475840798943,36.276472316052285,1.3862943611198906
27236,4.655780423573152,21.96876636061409,0.6060170979026221,0.8211184020723896,0.8489887093909181,0.6093996592687778,count,out,90,firm,HistoricalMean_tab,2022,5000,521975,5000,16352,12,0.001382589340209961,False,0.8634527830812161,27.578334601509955,1.1691260729957678
27236,5.257055564371516,42.338658912995975,0.6842817458706988,0.3356016878225012,0.716276165109085,0.5384155231312309,count,out,90,firm,XGBoost_tab,2022,5000,521975,5000,16352,12,0.1711716651916504,False,0.8430019092377735,13.509291648864746,0.9279799762072571
27236,5.336510399347902,43.09588063154608,0.6946239407609308,0.3116238029613877,0.7253823873882496,0.5600987118450786,count,out,90,firm,XGBoost_temporal,2022,5000,521975,5000,16352,12,0.29451942443847656,False,0.8406520781318843,13.101015090942383,0.909690797328949
20926,8.113351811144032,51.62270304205554,1.0,-0.0253268671225082,1.494256646737704,0.9104532440331315,count,out,90,firm,Zero_tab,2023,5000,578770,5000,6094,9,0.0010263919830322266,False,0.9231100066902418,16.999999999999996,2.8903717578961645
20926,5.583102360699608,38.57808895889659,0.6881375898221227,0.4273855863290381,0.9463782744748465,0.6149312728622841,count,out,90,firm,Naive_tab,2023,5000,578770,5000,6094,9,0.0011284351348876953,False,0.9013189333843066,40.52455079805027,1.3862943611198906
20926,5.463875967368377,36.03750140228076,0.6734425049661366,0.5003220329992897,0.8356046199518515,0.5806840210763744,count,out,90,firm,HistoricalMean_tab,2023,5000,578770,5000,6094,9,0.0010676383972167969,False,0.9114498709739081,34.1019078659232,1.375967246964041
20926,5.324834146382385,40.08441489124489,0.6563050968735882,0.3817957981739666,0.7332622500918445,0.5554821251632566,count,out,90,firm,XGBoost_tab,2023,5000,578770,5000,6094,9,0.1769876480102539,False,0.9034693682500239,18.519498825073242,1.1598961353302002
20926,5.374039306271683,40.626646276403996,0.6623698110675065,0.3649574857140446,0.7168406687003823,0.5304851169738867,count,out,90,firm,XGBoost_temporal,2023,5000,578770,5000,6094,9,0.3005831241607666,False,0.9105896970276212,19.367158889770508,1.1754695177078247
56872,138908.73478390067,2915332.8662944185,1.0,-0.002275463704813685,6.280610969969862,4.528322308425084,amount,out,90,firm,Zero_tab,2019,5000,9928,5000,1597,12,0.0019001960754394531,False,0.9473906315937544,146463.45999999993,11.894538084151954
56872,253030.53538384463,24366764.5424487,1.8215595713076103,-69.01748945878325,4.169632793349256,2.4205742385330598,amount,out,90,firm,Naive_tab,2019,5000,9928,5000,1597,12,0.002017498016357422,False,0.9585384723589816,9627756227.09589,10.635801117850518
56872,174930.497871801,5135659.483579389,1.2593196399343722,-2.110306887705204,3.923076060081347,2.76070521367864,amount,out,90,firm,HistoricalMean_tab,2019,5000,9928,5000,1597,12,0.002002239227294922,False,0.9653783935855957,2356405307.1507816,10.187450718419155
56872,132600.28284399872,2856202.2467562053,0.954585635311444,0.03796978103509119,4.019460839716494,3.1083684176357074,amount,out,90,firm,XGBoost_tab,2019,5000,9928,5000,1597,12,0.20781731605529785,False,0.9269939513293008,14160687.0,7.058133384526958
56872,136466.46458019223,2792695.277119923,0.9824181668092516,0.08027518901235076,3.85542619636391,3.0324791919941654,amount,out,90,firm,XGBoost_temporal,2019,5000,9928,5000,1597,12,0.35604381561279297,False,0.9328667885778591,35880736.0,6.956802414783846
398598,84880.13365142324,3147502.05831534,1.0,-0.0007277731295889378,5.196966907368929,3.5256756793103663,amount,out,90,firm,Zero_tab,2020,5000,17960,5000,10344,12,0.012668371200561523,False,0.969638583234236,58379.569999999985,10.97473840797812
398598,72871.89116059289,2486563.810891401,0.8585270548684036,0.3754271168284188,4.102611923334435,2.588140234322025,amount,out,90,firm,Naive_tab,2020,5000,17960,5000,10344,12,0.013427257537841797,False,0.9257572792638197,299271541.5951416,7.928654643921232
398598,66114.27868486683,2463891.3991702925,0.7789134611448417,0.38676486385109443,3.965557583173728,2.8964917776035164,amount,out,90,firm,HistoricalMean_tab,2020,5000,17960,5000,10344,12,0.015970468521118164,False,0.9221421080888514,97065327.1855237,7.24624700148714
398598,81880.54468283257,3120648.198793518,0.9646608830647101,0.016275401633873865,3.1487311379118426,2.526673871697815,amount,out,90,firm,XGBoost_tab,2020,5000,17960,5000,10344,12,0.8348238468170166,False,0.9519365375641624,3777764.0,6.1785925550700815
398598,80977.0958928907,3117320.4777485435,0.9540170639391177,0.018372283723587568,3.2590812135800697,2.677156238091916,amount,out,90,firm,XGBoost_temporal,2020,5000,17960,5000,10344,12,1.5685372352600098,False,0.9425661945117637,6365577.0,5.979200930762609
98537,490052.9999026762,18142227.374980055,1.0,-0.000730166467852067,5.139389370220707,2.5449239365857625,amount,out,90,firm,Zero_tab,2021,5000,167876,5000,110894,12,0.0052394866943359375,False,0.8449922364188072,5387.859999999996,8.592089138750243
98537,392854.69754478015,9689864.711410124,0.8016575709623255,0.7145229453381925,4.073282795987359,1.992179178632054,amount,out,90,firm,Naive_tab,2021,5000,167876,5000,110894,12,0.004735231399536133,False,0.8775079411794554,581821528.268714,7.121268608202902
98537,353498.22270355717,12796286.353450797,0.7213469211978325,0.502144074459503,5.687774599163473,4.538117412183488,amount,out,90,firm,HistoricalMean_tab,2021,5000,167876,5000,110894,12,0.005023002624511719,False,0.6777251184834123,198617369.57526535,6.281479854353321
98537,481221.8973608364,17983023.980936836,0.9819792909265046,0.01675617601286783,4.069266460858461,3.463182154323203,amount,out,90,firm,XGBoost_tab,2021,5000,167876,5000,110894,12,0.3795332908630371,False,0.8011102428529385,17671988.0,4.883492469787598
98537,479470.84799109475,17903831.081827566,0.9784061072706768,0.02539704505162621,4.307937540415038,3.7027394517463703,amount,out,90,firm,XGBoost_temporal,2021,5000,167876,5000,110894,12,0.6350810527801514,False,0.7419649471772025,22357876.0,5.0564961433410645
27236,3748513.8193031284,77856657.27972965,1.0,-0.002323456892046716,8.150570945775463,5.507490944722474,amount,out,90,firm,Zero_tab,2022,5000,521975,5000,16352,12,0.0011250972747802734,False,0.7980613893376414,157669.8499999999,11.968264911223528
27236,3297682.627378836,64453684.38953466,0.8797306843040785,0.3130709498743165,5.4679424464686,2.915110990014094,amount,out,90,firm,Naive_tab,2022,5000,521975,5000,16352,12,0.00135040283203125,False,0.8213026876193273,49570332328.216866,9.250891929931766
27236,2267808.2509290683,42377023.44533213,0.6049886328952278,0.7030541336051752,6.188162121130201,4.221611514673439,amount,out,90,firm,HistoricalMean_tab,2022,5000,521975,5000,16352,12,0.0013637542724609375,False,0.7832280804817153,31667956248.972103,9.271145477101625
27236,3711305.785150223,77036927.43426006,0.9900739237077635,0.01867176964962247,4.379685751602167,3.328448791981662,amount,out,90,firm,XGBoost_tab,2022,5000,521975,5000,16352,12,0.18119096755981445,False,0.821633132618593,246213808.0,5.843944549560547
27236,3783665.4167143772,75969934.27455544,1.0093774757425822,0.04566711759596309,4.3713312917024405,3.4308458665026818,amount,out,90,firm,XGBoost_temporal,2022,5000,521975,5000,16352,12,0.3110978603363037,False,0.8235423703921281,333844320.0,5.787207019098874
20926,1894669.758946287,31610699.20581087,1.0,-0.0036054697972343064,8.239589076921801,5.698845208039412,amount,out,90,firm,Zero_tab,2023,5000,578770,5000,6094,9,0.0009329319000244141,False,0.9275542387460576,1097136.2599999998,13.908214854493028
20926,1398848.306827869,31929101.341720454,0.7383071905923242,-0.02392513906144189,5.971246779710075,3.4819783347942916,amount,out,90,firm,Naive_tab,2023,5000,578770,5000,6094,9,0.0015370845794677734,False,0.8936729427506451,266760387282.82614,11.535451146093674
20926,2532564.0334782,54805450.29680392,1.3366783427665385,-2.0167708010471586,6.642274784212932,4.766603455059239,amount,out,90,firm,HistoricalMean_tab,2023,5000,578770,5000,6094,9,0.0014100074768066406,False,0.8795756475198317,234913036583.6782,11.03204599582129
20926,1805142.8746352992,31160409.750100337,0.9527480269908474,0.02478328827318732,4.604001704362585,3.633627321620876,amount,out,90,firm,XGBoost_tab,2023,5000,578770,5000,6094,9,0.16418027877807617,False,0.90547644079136,716925184.0,7.811599254608154
20926,1836549.78234756,30509034.087109756,0.9693244818394894,0.06512890654603021,4.53822492576593,3.57353507150518,amount,out,90,firm,XGBoost_temporal,2023,5000,578770,5000,6094,9,0.3267695903778076,False,0.908964924017968,1293099904.0,7.773563385009766
56872,86298.7332223238,2244263.7685581576,1.0,-0.0014808248144115854,5.84333083878877,4.073889336290658,mature,out,90,firm,Zero_tab,2019,5000,9928,5000,1597,12,0.0018110275268554688,False,0.9477071318047545,75725.00000000003,11.234876841486686
56872,98835.05050851035,2714853.1441291985,1.1452665273068416,-0.4655057472398212,4.68958211123115,2.8758895429938067,mature,out,90,firm,Naive_tab,2019,5000,9928,5000,1597,12,0.0019104480743408203,False,0.946159797439865,973021227.0044842,10.232751730550557
56872,106074.8672855169,3507604.4057492693,1.2291590307849083,-1.4463357140902136,4.168937162984496,2.8580439425293322,mature,out,90,firm,HistoricalMean_tab,2019,5000,9928,5000,1597,12,0.0018444061279296875,False,0.9523667182444788,757269813.8366468,9.602079748260328
56872,83977.33220582143,2208455.1747389925,0.9731004044923585,0.030222688461322922,3.824755655279568,2.9008056222114647,mature,out,90,firm,XGBoost_tab,2019,5000,9928,5000,1597,12,0.20779204368591309,False,0.8999859333239556,2919852.75,6.175052418660066
56872,86097.13351506167,2245846.1314506633,0.9976639320215422,-0.00289355069918229,3.794184257357654,2.875018542457908,mature,out,90,firm,XGBoost_temporal,2019,5000,9928,5000,1597,12,0.3341670036315918,False,0.9048916865944577,2637628.5,6.212304515904377
398598,59344.65912754203,2391320.2653953317,1.0,-0.0006162477422515522,4.984999146638755,3.3111078090347075,mature,out,90,firm,Zero_tab,2020,5000,17960,5000,10344,12,0.011713027954101562,False,0.9580880987862458,20000.00000000001,9.90353755128617
398598,57369.139716556536,2093715.069775624,0.9667110833556267,0.23294373784559985,4.312183895995105,2.723012300116587,mature,out,90,firm,Naive_tab,2020,5000,17960,5000,10344,12,0.01656508445739746,False,0.9554689185595512,315767150.08540833,8.977078300665804
398598,55267.05264321034,2176735.960035126,0.9312894109717911,0.17090639412767983,4.034014852323461,2.929585008323715,mature,out,90,firm,HistoricalMean_tab,2020,5000,17960,5000,10344,12,0.014561176300048828,False,0.9270493078239228,106936098.93523575,7.478124469847187
398598,56834.522807997164,2362248.9976056498,0.9577024056343445,0.02356484149962068,3.101408393265469,2.440350464299642,mature,out,90,firm,XGBoost_tab,2020,5000,17960,5000,10344,12,0.863602876663208,False,0.929006166613982,1352658.25,5.6079583168029785
398598,56737.1427135534,2366835.3999454663,0.9560614813140199,0.019769583739251972,3.0783752411290166,2.4973586131491787,mature,out,90,firm,XGBoost_temporal,2020,5000,17960,5000,10344,12,1.789726972579956,False,0.9307472691784705,2167870.75,5.494686603546143
98537,363915.9281472949,15982806.650999885,1.0,-0.0005187059746822875,4.654858522352936,2.152405087451671,mature,out,90,firm,Zero_tab,2021,5000,167876,5000,110894,12,0.004828929901123047,False,0.8708708403949785,4419.710000000005,8.39405559565573
98537,306407.24817977,9893861.151295615,0.8419726219176418,0.616601204744825,4.254518133085911,2.042238193524032,mature,out,90,firm,Naive_tab,2021,5000,167876,5000,110894,12,0.004938364028930664,False,0.8747881506439206,318237093.3455469,7.462295350090621
98537,317683.9286117112,11552678.032672739,0.8729596701882438,0.47726153139507843,5.807959968099163,4.632747009273715,mature,out,90,firm,HistoricalMean_tab,2021,5000,167876,5000,110894,12,0.004912853240966797,False,0.6796634766635883,203688872.21947652,6.411645051638162
98537,386005.9445547411,15830019.044862853,1.060700878139374,0.018518775501706886,3.7536230374527704,3.1825310028965634,mature,out,90,firm,XGBoost_tab,2021,5000,167876,5000,110894,12,0.3668844699859619,False,0.807798085998153,14678991.0,4.5967906345271405
98537,391294.1792123841,15839752.899460388,1.0752323516161344,0.017311381783725488,3.9200379961846474,3.3734758899235464,mature,out,90,firm,XGBoost_temporal,2021,5000,167876,5000,110894,12,0.6776373386383057,False,0.752864406263637,12917056.0,4.4649248123168945
27236,3054048.3796152156,73191075.73633574,1.0,-0.0017441843853513994,7.281365453070534,4.472289776390822,mature,out,90,firm,Zero_tab,2022,5000,521975,5000,16352,12,0.0015225410461425781,False,0.8041195476575121,78887.69999999992,11.275793277312214
27236,2532469.9316096352,51584553.469030924,0.8292173590022517,0.5024005172622588,6.183102469019806,3.482625022021815,mature,out,90,firm,Naive_tab,2022,5000,521975,5000,16352,12,0.0017476081848144531,False,0.7982082537817594,57383306884.35137,10.04901501621809
27236,2075647.8097514168,40248291.14990957,0.6796381562275483,0.6970747596839434,6.589281173943164,4.600349851692247,mature,out,90,firm,HistoricalMean_tab,2022,5000,521975,5000,16352,12,0.0016968250274658203,False,0.771332060508151,43413423247.02245,9.673246424277735
27236,3004795.758548868,72757185.10333854,0.983873005616056,0.010097671403129227,4.3129416563525576,3.258661626826852,mature,out,90,firm,XGBoost_tab,2022,5000,521975,5000,16352,12,0.21851539611816406,False,0.819650462622999,76443320.0,5.630525664662677
27236,2959174.038298437,72446829.46541572,0.9689348924692763,0.0185247846891341,4.318314164466454,3.3487836364270875,mature,out,90,firm,XGBoost_temporal,2022,5000,521975,5000,16352,12,0.3536381721496582,False,0.8135555881920987,84753840.0,5.530566799308334
20926,1259819.7114450925,19898684.97282087,1.0,-0.004024503945241786,7.3104702740050636,4.593641216125175,mature,out,90,firm,Zero_tab,2023,5000,578770,5000,6094,9,0.0009393692016601562,False,0.9272675140972952,644477.2100000001,13.376196291635454
20926,1210483.1435209787,22986312.57023592,0.960838390226867,-0.3397821123484597,6.518657574020977,3.891775540057589,mature,out,90,firm,Naive_tab,2023,5000,578770,5000,6094,9,0.0011138916015625,False,0.9123578323616554,191133708112.22208,12.212628012087336
20926,2693490.9181792717,55904433.740636356,2.137997122691205,-6.924795515062013,6.938643697191779,5.013200113931093,mature,out,90,firm,HistoricalMean_tab,2023,5000,578770,5000,6094,9,0.0010197162628173828,False,0.894150817165249,376312978218.0763,11.559250249469063
20926,1220325.4207815838,19657864.86421637,0.9686508392393652,0.02013047771383447,4.480239201859237,3.4266925931909755,mature,out,90,firm,XGBoost_tab,2023,5000,578770,5000,6094,9,0.16778945922851562,False,0.9113065086495269,544555008.0,8.036965324253238
20926,1235353.4361161392,19259913.314986017,0.9805795423688927,0.059401643823887684,4.421305753570233,3.3605352224280645,mature,out,90,firm,XGBoost_temporal,2023,5000,578770,5000,6094,9,0.26651620864868164,False,0.9102551849373984,842508928.0,7.920730025885543
12,7403.333333333333,11835.436747327916,1.0,-0.6427874930767319,8.291828549324043,8.2150303899028,count,system,30,network,Zero_tab,2019,65,65,5000,5,12,0.0002307891845703125,False,0.0,1032.0,6.940222469119639
12,2287.5833333333367,4262.591846517801,0.30899369653309366,0.7869113538690646,0.3609591338999737,0.28656558226597717,count,system,30,network,Naive_tab,2019,65,65,5000,5,12,0.0004630088806152344,False,0.5833333333333334,3306.233567558656,0.27964731927995246
12,5610.059360730593,9708.437644400608,0.7577747898330381,-0.105379742791329,1.093072491133296,0.9547019019931459,count,system,30,network,HistoricalMean_tab,2019,65,65,5000,5,12,0.00046706199645996094,False,0.25,2404.6470832482046,0.6279905555894256
12,5541.666477514386,9625.344533065532,0.7485366696327401,-0.08653914611633695,1.1313806692053803,0.9651657999159462,count,system,30,network,Ridge_tab,2019,65,65,5000,5,12,0.026079654693603516,False,0.25,2056.0126108421487,0.5271448099625884
12,7071.98796081543,11647.892379517214,0.9552437587774106,-0.591136758608586,2.704471371739676,2.41759987868289,count,system,30,network,XGBoost_tab,2019,65,65,5000,5,12,0.042658090591430664,False,0.0,620.4161376953125,0.8334810407443944
12,7067.800037384033,11636.406527266514,0.9546780779897388,-0.5880003025932632,2.688901311878038,2.412518904915305,count,system,30,network,XGBoost_graph,2019,65,65,5000,5,12,0.053903818130493164,False,0.0,698.1204223632812,0.9074513585849706
12,28451.333333333332,29149.734638586335,1.0,-20.121931657793915,10.225102139453918,10.220948468531985,count,system,30,network,Zero_tab,2020,77,77,5000,5,12,0.0002830028533935547,False,0.25,26487.999999999996,10.184484831459187
12,5294.0833333333285,6878.334639770488,0.1860750521358107,-0.1760641834767931,0.2965956086306973,0.19922353385748406,count,system,30,network,Naive_tab,2020,77,77,5000,5,12,0.0004646778106689453,False,0.9166666666666666,58696.49398080713,0.8364610438589821
12,12019.317351598174,13970.542165812203,0.42245181309363966,-3.8516665304171998,0.6902521902134204,0.5605836606829606,count,system,30,network,HistoricalMean_tab,2020,77,77,5000,5,12,0.0004916191101074219,False,1.0,158420.93329088166,2.0319159044934363
12,17846.194732237163,19398.65703700224,0.6272533706295135,-8.354223704327552,1.097698595612016,0.9988409663313917,count,system,30,network,Ridge_tab,2020,77,77,5000,5,12,0.018016576766967773,False,0.8333333333333334,40696.85824888802,1.4066060344659963
12,27465.80876159668,28182.50879512715,0.9653610408977908,-18.74348091999779,3.3473104427524447,3.3353587087339736,count,system,30,network,XGBoost_tab,2020,77,77,5000,5,12,0.04006671905517578,False,0.5833333333333334,30926.603515625,3.4461997667619215
12,27328.50161743164,28050.68570598708,0.9605350054162068,-18.5592134545429,3.210803345864912,3.1987933280748067,count,system,30,network,XGBoost_graph,2020,77,77,5000,5,12,0.04610896110534668,False,0.16666666666666666,25616.283203125,3.1284035364457594
12,9114.166666666666,9279.038716375742,1.0,-27.392361511445394,9.097230496422213,9.094287071384457,count,system,30,network,Zero_tab,2021,89,89,5000,5,12,0.0002338886260986328,False,1.0,34486.000000000015,10.448337720413921
12,1433.0833333333292,2250.2912589262733,0.1572369022583885,-0.6698328823234092,0.2872551481957166,0.16842127783650737,count,system,30,network,Naive_tab,2021,89,89,5000,5,12,0.00042319297790527344,False,0.8333333333333334,5503.771169494369,0.269733107227939
12,10484.689497716896,11811.044337197332,1.1503728076492892,-45.001515770621225,0.7853640330020564,0.7327724468225464,count,system,30,network,HistoricalMean_tab,2021,89,89,5000,5,12,0.0005571842193603516,False,0.08333333333333333,12250.167922081126,0.30763134506654843
12,13993.112993148303,14544.766791542674,1.535314582772055,-68.76041684007336,0.9651775464270146,0.9382485276061464,count,system,30,network,Ridge_tab,2021,89,89,5000,5,12,0.01853322982788086,False,0.3333333333333333,40612.46660036677,0.7929828234634062
12,12470.209309895834,13087.507025447492,1.368222654464204,-55.48191308204315,0.9062602744306447,0.8648911370779756,count,system,30,network,XGBoost_tab,2021,89,89,5000,5,12,0.03918766975402832,False,0.3333333333333333,38002.6171875,0.79414193489146
12,12073.499186197916,12217.800796833999,1.3246958968124256,-48.224535021540845,0.8939710436175498,0.8651294926469345,count,system,30,network,XGBoost_graph,2021,89,89,5000,5,12,0.046484947204589844,False,0.0,12051.8369140625,0.2806932196814991
12,5847.416666666667,6060.386421948137,1.0,-13.482750759188631,8.630135582292942,8.623042630220745,count,system,30,network,Zero_tab,2022,101,101,5000,5,12,0.0002377033233642578,False,1.0,9813.999999999998,9.191667106710561
12,1978.4999999999998,2391.2257665612974,0.33835454402941467,-1.2547146533075657,0.5209862309562245,0.3841376746738557,count,system,30,network,Naive_tab,2022,101,101,5000,5,12,0.0005891323089599609,False,0.5,3095.146215178131,0.23077193162950138
12,2264.094748858448,2837.5815280337883,0.38719572726277096,-2.175024788968128,0.5175469351093424,0.37364573010824453,count,system,30,network,HistoricalMean_tab,2022,101,101,5000,5,12,0.00046896934509277344,False,0.9166666666666666,13973.111979313891,0.8029514915621867
12,1662.9381030051372,1947.7878367241926,0.2843885082595113,-0.49600733435814615,0.4022269952658379,0.31400965239258993,count,system,30,network,Ridge_tab,2022,101,101,5000,5,12,0.019779205322265625,False,0.75,5894.296049840937,0.48065650836620755
12,1665.4098103841145,2267.5367630964156,0.2848112090041097,-1.027491758693889,0.4406755550028002,0.3093338781429415,count,system,30,network,XGBoost_tab,2022,101,101,5000,5,12,0.03669428825378418,False,0.6666666666666666,4901.30029296875,0.35816009072913424
12,1511.34716796875,1875.3017560472786,0.2584640798019781,-0.38673266086743996,0.4176630222579443,0.29884370846202546,count,system,30,network,XGBoost_graph,2022,101,101,5000,5,12,0.0476679801940918,False,0.8333333333333334,4006.572265625,0.33495571907628374
11,6093.363636363636,6252.051263385481,1.0,-18.952453379504576,8.687651345102406,8.683642327372414,count,system,30,network,Zero_tab,2023,113,113,5000,5,11,0.00028204917907714844,False,0.8181818181818182,7806.999999999999,8.962904128092928
11,1753.636363636363,2174.5190481826285,0.2877944708848672,-1.4136688003436384,0.3680448993271318,0.2813523829474301,count,system,30,network,Naive_tab,2023,113,113,5000,5,11,0.0004353523254394531,False,0.8181818181818182,7570.651449522575,0.4772016037680622
11,1462.444582814445,1904.837172936793,0.24000612306919442,-0.8521107801069212,0.34562896133437093,0.24593110319337247,count,system,30,network,HistoricalMean_tab,2023,113,113,5000,5,11,0.0004482269287109375,False,0.8181818181818182,5684.785632950401,0.38822780087709674
11,1213.3174488246061,1572.096805901715,0.19912112935191292,-0.26156553152053874,0.2950995656277318,0.21192010718406867,count,system,30,network,Ridge_tab,2023,113,113,5000,5,11,0.017870664596557617,False,0.9090909090909091,10043.706973955095,0.7353506434779646
11,1028.0290749289773,1384.8882399190243,0.1687129041165314,0.021004492694862487,0.2704088364611639,0.1819061261175949,count,system,30,network,XGBoost_tab,2023,113,113,5000,5,11,0.04025149345397949,False,0.9090909090909091,4126.09326171875,0.3175268076453488
11,1166.4768288352273,1269.2053983183343,0.19143397611690066,0.17772882670751178,0.2345597198326466,0.2055108084330522,count,system,30,network,XGBoost_graph,2023,113,113,5000,5,11,0.05968880653381348,False,0.8181818181818182,2930.15966796875,0.254629495991221
12,380673756.1933333,701635113.4286071,1.0,-0.4171592802170385,18.92362258325711,18.882804977717537,amount,system,30,network,Zero_tab,2019,65,65,5000,5,12,0.00023412704467773438,False,0.5,89713532.07999994,18.3121321861063
12,398677085.35166687,862123951.4025531,1.047293328908101,-1.1396141243419455,1.4724708507177202,0.8657488124920315,amount,system,30,network,Naive_tab,2019,65,65,5000,5,12,0.0004754066467285156,False,0.8333333333333334,760959353.1134027,0.9097896881854268
12,298622301.281347,637134595.5220466,0.7844572850713808,-0.1685798925469848,1.2999296484405531,0.8797948669145631,amount,system,30,network,HistoricalMean_tab,2019,65,65,5000,5,12,0.0004706382751464844,False,0.75,438139127.50597614,1.0538774162923588
12,356443412.3829474,688962197.4236561,0.9363487936423964,-0.36642821560638605,2.622415229676132,2.119586576992267,amount,system,30,network,Ridge_tab,2019,65,65,5000,5,12,0.01832294464111328,False,0.5,101582101.82649136,1.4858372588243043
12,358018383.4433333,691967469.1975662,0.9404861186740333,-0.37837500882410335,2.4010429875754538,1.9692592445458537,amount,system,30,network,XGBoost_tab,2019,65,65,5000,5,12,0.03485822677612305,False,0.4166666666666667,58089804.0,1.0674479667459487
12,350229534.6933333,685544024.0016854,0.9200254259593923,-0.35290322919152417,2.048921496941488,1.6683274042513434,amount,system,30,network,XGBoost_graph,2019,65,65,5000,5,12,0.04419374465942383,False,0.4166666666666667,85867656.0,1.1439231101785658
12,923122162.2708331,938486013.0569767,1.0,-29.794081202207316,20.62616945217632,20.625256322029724,amount,system,30,network,Zero_tab,2020,77,77,5000,5,12,0.00025534629821777344,False,0.0,489034170.4800008,20.00794292532483
12,299524120.2891669,357609801.552339,0.3244685617257341,-3.4712656079163065,0.35602730857448833,0.2927749826642498,amount,system,30,network,Naive_tab,2020,77,77,5000,5,12,0.0005066394805908203,False,1.0,2300093847.106052,0.8552325900544773
12,279954452.5758559,334072843.02008045,0.3032691273354139,-2.9020604029738806,0.4117910685379507,0.3360177672621368,amount,system,30,network,HistoricalMean_tab,2020,77,77,5000,5,12,0.0005218982696533203,False,1.0,4128770775.289039,1.6393680661080765
12,695789465.1911496,715857521.6693368,0.7537349807305495,-16.91698074418812,1.417289889527725,1.3974047248726311,amount,system,30,network,Ridge_tab,2020,77,77,5000,5,12,0.01978778839111328,False,0.8333333333333334,1180793177.7664587,1.6826871179065144
12,856194145.6041666,872439410.7078605,0.9274982018609249,-25.612286686266447,2.614034412112721,2.607757188706885,amount,system,30,network,XGBoost_tab,2020,77,77,5000,5,12,0.04212379455566406,False,0.0,489646048.0,2.008246193757447
12,809848428.9375,827816806.4007655,0.8772928026614748,-22.9596307286563,2.1477252053226437,2.122882469453274,amount,system,30,network,XGBoost_graph,2020,77,77,5000,5,12,0.05615663528442383,False,0.08333333333333333,479501152.0,1.4945801834084094
12,1129002519.3275,1234210101.7663548,1.0,-5.126724543254003,20.75687178323426,20.752455139582665,amount,system,30,network,Zero_tab,2021,89,89,5000,5,12,0.0002574920654296875,False,0.6666666666666666,1239311044.289999,20.937821453518584
12,410140848.4175002,514876825.5352886,0.36327717732800463,-0.06624461576156282,0.4904728135623291,0.37140666376402987,amount,system,30,network,Naive_tab,2021,89,89,5000,5,12,0.0005066394805908203,False,0.6666666666666666,1100146223.094351,0.41555982265722946
12,369554205.6355136,487475048.8308,0.32732806110622475,0.044226589260172755,0.42414595638654623,0.3411253329597483,amount,system,30,network,HistoricalMean_tab,2021,89,89,5000,5,12,0.0004284381866455078,False,0.6666666666666666,951608927.0195161,0.4183868790439611
12,471194201.41334504,586138759.963364,0.4173544286632911,-0.38181863086468826,0.5640883414842037,0.49802576388255976,amount,system,30,network,Ridge_tab,2021,89,89,5000,5,12,0.019879817962646484,False,0.3333333333333333,626594995.5100794,0.3741833651368651
12,683360686.8608334,840913157.4927578,0.6052782656923414,-1.844149737023408,0.9996261265070028,0.8741207535232999,amount,system,30,network,XGBoost_tab,2021,89,89,5000,5,12,0.038114070892333984,False,0.8333333333333334,1741039104.0,1.2144652065703418
12,751120557.6441666,927913174.541152,0.6652957321048123,-2.463098492585109,1.175352176086253,1.023884894774527,amount,system,30,network,XGBoost_graph,2021,89,89,5000,5,12,0.04613494873046875,False,0.3333333333333333,622184192.0,0.7406721767851856
12,2506857113.608333,2840925056.976255,1.0,-3.517633988301119,21.517670649832123,21.511754257038344,amount,system,30,network,Zero_tab,2022,101,101,5000,5,12,0.000274658203125,False,0.6666666666666666,2347950725.110002,21.57680875321932
12,1721529905.6391668,2060209164.3694105,0.686728372468434,-1.375823189477218,0.7670355942158507,0.6246243467993086,amount,system,30,network,Naive_tab,2022,101,101,5000,5,12,0.0004639625549316406,False,0.4166666666666667,3924351971.1297956,0.5209737761537241
12,1154212433.137831,1410599321.107672,0.4604221065780947,-0.11377849594048639,0.5343017151841994,0.4661168228515731,amount,system,30,network,HistoricalMean_tab,2022,101,101,5000,5,12,0.0004513263702392578,False,0.9166666666666666,3943852423.9543204,0.7622073896876316
12,1214083506.7445989,1472465762.992167,0.48430502885625776,-0.21361769156140853,0.6056091237494076,0.5387156278022491,amount,system,30,network,Ridge_tab,2022,101,101,5000,5,12,0.017313003540039062,False,0.9166666666666666,5062500022.355951,1.0686433568250955
12,2102293580.9416666,2463267160.271873,0.8386172349151788,-2.396366288564743,1.8661631334278344,1.788884863968024,amount,system,30,network,XGBoost_tab,2022,101,101,5000,5,12,0.036693572998046875,False,0.16666666666666666,1493573632.0,1.3725202705533057
12,2116552444.2749999,2477644494.8442197,0.8443051790967318,-2.4361290882649405,1.833489540042857,1.7783572489697328,amount,system,30,network,XGBoost_graph,2022,101,101,5000,5,12,0.049150943756103516,False,0.5833333333333334,2103164288.0,1.7170560981900245
11,1407205078.9499998,1517058434.563566,1.0,-6.164316866023904,20.99235963811989,20.9888256891596,amount,system,30,network,Zero_tab,2023,113,113,5000,5,11,0.00023627281188964844,False,1.0,5513788404.44,22.430517774752953
11,657904197.5927261,911669510.7725337,0.46752545697435083,-1.587289514977357,0.5653977343482449,0.4341064364878113,amount,system,30,network,Naive_tab,2023,113,113,5000,5,11,0.00045371055603027344,False,0.8181818181818182,4014114647.101335,0.8972406909443471
11,1472863853.098693,1587114104.4166024,1.0466589945778797,-6.841271101102488,0.86304653221272,0.7792382128057647,amount,system,30,network,HistoricalMean_tab,2023,113,113,5000,5,11,0.00043129920959472656,False,0.45454545454545453,4699947560.431769,0.7450697503420329
11,495941559.62087595,597707206.3536797,0.35243019446101465,-0.11210847643614685,0.3969623662771979,0.3453496275709524,amount,system,30,network,Ridge_tab,2023,113,113,5000,5,11,0.02135181427001953,False,0.9090909090909091,2203168345.034477,0.7055777562171563
11,357683792.0863636,409629796.1525472,0.25418028788899266,0.47766004700429865,0.3098442267137974,0.2658786538356734,amount,system,30,network,XGBoost_tab,2023,113,113,5000,5,11,0.04404616355895996,False,1.0,5255034368.0,1.3396383344453362
11,461584592.0863636,510576984.8884657,0.32801515499843104,0.1884923174751586,0.3608563589559517,0.335458909155337,amount,system,30,network,XGBoost_graph,2023,113,113,5000,5,11,0.06494760513305664,False,1.0,4662301184.0,1.3088632642549065
12,51186232.18181173,87499341.94053093,1.0,-0.520249406649056,16.845993853193377,16.79090660186352,weighted,system,30,network,Zero_tab,2019,65,65,5000,5,12,0.00021886825561523438,False,0.5,12747154.650708916,16.36081871846237
12,28708004.282281805,46704028.65002981,0.5608540237990552,0.5668742968008588,0.9476314013856922,0.8379597289215307,weighted,system,30,network,Naive_tab,2019,65,65,5000,5,12,0.0006337165832519531,False,0.25,47118730.62780545,0.6085200494076126
12,33988372.095474325,63229229.3411388,0.6640139476324181,0.20614525316610355,0.9590017162744976,0.7416718566598782,weighted,system,30,network,HistoricalMean_tab,2019,65,65,5000,5,12,0.0005664825439453125,False,0.8333333333333334,66354996.740704775,1.3302446490624966
12,47521431.89897317,84585012.23407458,0.9284026167462118,-0.42066637617948466,2.4878880219179353,2.002791354552229,weighted,system,30,network,Ridge_tab,2019,65,65,5000,5,12,0.030928373336791992,False,0.3333333333333333,10769019.245839251,1.1775843040957383
12,48475119.18181173,85868442.62275049,0.9470343316075654,-0.46410573390163146,2.4092287090178086,1.9939013402966825,weighted,system,30,network,XGBoost_tab,2019,65,65,5000,5,12,0.041100263595581055,False,0.5,8671360.0,1.2485722050956696
12,47830951.99431173,85529478.54864433,0.9344495571468875,-0.45256948838858735,2.215894152375965,1.7725228555173238,weighted,system,30,network,XGBoost_graph,2019,65,65,5000,5,12,0.04812765121459961,False,0.5,12534716.0,1.3829525456718414
12,194183456.12904617,202943578.25579154,1.0,-10.838890768171435,19.030135254451636,19.026718955264105,weighted,system,30,network,Zero_tab,2020,77,77,5000,5,12,0.00027108192443847656,False,0.3333333333333333,159013357.27012637,18.88449877093303
12,128577563.93105866,149068252.90842664,0.6621447907777036,-5.387497006798159,0.6550950975825265,0.5386470522080877,weighted,system,30,network,Naive_tab,2020,77,77,5000,5,12,0.00045752525329589844,False,1.0,1426142980.4366663,1.5334964709589123
12,96752274.23602122,109904156.8076431,0.4982518910968591,-2.472071211666483,0.6984174278894442,0.639932264887757,weighted,system,30,network,HistoricalMean_tab,2020,77,77,5000,5,12,0.0004372596740722656,False,1.0,233838393.3523132,0.9969892377508813
12,137618374.02209702,151742504.72463667,0.7087028769878401,-5.618733326953646,1.2668077309200683,1.1843576291362838,weighted,system,30,network,Ridge_tab,2020,77,77,5000,5,12,0.022557735443115234,False,1.0,405511457.01305914,1.9886703651420135
12,185095238.7123795,194485283.68563095,0.9531977769999777,-9.872611647164792,3.058952677033928,3.0214886024061145,weighted,system,30,network,XGBoost_tab,2020,77,77,5000,5,12,0.04449820518493652,False,0.3333333333333333,155955472.0,2.845970328550216
12,185290299.29571283,194822154.72931185,0.9542022940027223,-9.910309513515761,3.1518536207053645,3.091675465965914,weighted,system,30,network,XGBoost_graph,2020,77,77,5000,5,12,0.05776786804199219,False,0.3333333333333333,133758264.0,2.7151433784769736
12,313380623.6417763,365724381.6020918,1.0,-2.7627554893792867,19.40383685521774,19.39533235307879,weighted,system,30,network,Zero_tab,2021,89,89,5000,5,12,0.00024366378784179688,False,0.5833333333333334,280085884.32577616,19.450606847406824
12,114137830.05645938,162941288.23792487,0.3642147007369853,0.2531034374461901,0.594915014396039,0.4025354187967786,weighted,system,30,network,Naive_tab,2021,89,89,5000,5,12,0.00045609474182128906,False,0.8333333333333334,653457683.3376052,0.8388271852236109
12,205059872.52735564,259949681.56925738,0.6543476432727967,-0.900976504119557,1.0524376141876524,0.948482925367319,weighted,system,30,network,HistoricalMean_tab,2021,89,89,5000,5,12,0.0004696846008300781,False,0.3333333333333333,248953175.4337133,0.9830070447205159
12,150226809.68204334,166881175.35577792,0.4793749145568323,0.2165471418997671,0.6561978347216749,0.6234994740609329,weighted,system,30,network,Ridge_tab,2021,89,89,5000,5,12,0.019663572311401367,False,0.5,286016680.3529556,0.6102552353716142
12,197894139.03850827,272262884.2583127,0.6314817321466561,-1.0853312500302206,1.0354326308295907,0.8470884138178505,weighted,system,30,network,XGBoost_tab,2021,89,89,5000,5,12,0.04228091239929199,False,0.6666666666666666,319665472.0,1.102139974237879
12,203189729.61958423,282602416.62639475,0.6483800027529759,-1.2467249705341126,1.1188540162463165,0.901986431240155,weighted,system,30,network,XGBoost_graph,2021,89,89,5000,5,12,0.05386710166931152,False,0.4166666666666667,178586592.0,0.6997936556846582
12,922105553.7778617,1021234816.6332889,1.0,-4.413778411588841,20.539255593163272,20.533926669355154,weighted,system,30,network,Zero_tab,2022,101,101,5000,5,12,0.0002684593200683594,False,0.3333333333333333,691913988.3257196,20.354972212975035
12,737480644.0474659,896125282.3739059,0.7997789851997004,-3.1685662796924445,0.8314966467593701,0.7010936801774532,weighted,system,30,network,Naive_tab,2022,101,101,5000,5,12,0.0004627704620361328,False,0.16666666666666666,938050285.4265366,0.34188571790254585
12,627849850.7428554,762909081.6827555,0.6808871806167502,-2.021306744586977,1.1922330864216366,1.0791913328581861,weighted,system,30,network,HistoricalMean_tab,2022,101,101,5000,5,12,0.0005555152893066406,False,0.75,1306999116.988119,1.5382570426737239
12,465143511.6436855,600884166.1499137,0.5044362977079955,-0.874264031531576,0.8158571400356335,0.6547511174299139,weighted,system,30,network,Ridge_tab,2022,101,101,5000,5,12,0.02038717269897461,False,0.6666666666666666,1086917659.5026684,0.852320601224541
12,796271933.111195,894968101.100206,0.8635366416012493,-3.1578073547645813,2.217059741727914,2.119127599819977,weighted,system,30,network,XGBoost_tab,2022,101,101,5000,5,12,0.03878450393676758,False,0.16666666666666666,482465376.0,1.4059232170033553
12,809486416.111195,907130332.6261592,0.8778674120275419,-3.2715808306596212,2.281623146992497,2.20712408649003,weighted,system,30,network,XGBoost_graph,2022,101,101,5000,5,12,0.05864429473876953,False,0.0,394100064.0,1.3257497245717147
11,292228467.88635576,306970522.88285977,1.0,-9.667539206052698,19.44019862923287,19.437193496541514,weighted,system,30,network,Zero_tab,2023,113,113,5000,5,11,0.00023984909057617188,False,1.0,1897385112.5400274,21.363742519177098
11,232902705.1413583,337273788.52335364,0.7969884208267192,-11.877634119918925,0.6552110679374843,0.5554564333654471,weighted,system,30,network,Naive_tab,2023,113,113,5000,5,11,0.0004298686981201172,False,0.9090909090909091,1468154770.1775298,1.1391547543751308
11,93090486.86108647,117953375.74925373,0.31855379297710407,-0.5750402223745386,0.4307598773242089,0.3524122728194237,weighted,system,30,network,HistoricalMean_tab,2023,113,113,5000,5,11,0.0004265308380126953,False,1.0,1038555619.5921395,1.6653937092855244
11,176693175.92562774,223742624.23175973,0.6046405307587681,-4.667197589726798,0.5603203784730497,0.4824233819676209,weighted,system,30,network,Ridge_tab,2023,113,113,5000,5,11,0.018324851989746094,False,1.0,1176533357.4317224,1.055614794667445
11,227002822.29546243,243946552.03433082,0.7767991391712774,-5.736902592270665,0.7122420668088655,0.6297752617875865,weighted,system,30,network,XGBoost_tab,2023,113,113,5000,5,11,0.04108572006225586,False,1.0,1682133888.0,1.2594467885862777
11,198026412.11364424,224377751.94551113,0.6776424403342334,-4.699417672752084,0.6672405951653342,0.5650687814089914,weighted,system,30,network,XGBoost_graph,2023,113,113,5000,5,11,0.055043697357177734,False,1.0,1624633856.0,1.2787739522825667
12,17778.25,27362.90229641829,1.0,-0.730514792491824,9.160103888182796,9.08460976045252,count,system,60,network,Zero_tab,2019,64,64,5000,4,12,0.00023937225341796875,False,0.0,1843.0000000000002,7.519692404116539
12,6375.750000000001,11534.117452872879,0.358626411485945,0.6925179728119499,0.5221175676928144,0.38797601099923007,count,system,60,network,Naive_tab,2019,64,64,5000,4,12,0.0005581378936767578,False,0.5833333333333334,6916.293317859771,0.29217433677436055
12,14191.70205479452,23039.06339084136,0.7982620367468406,-0.2268194027291892,1.2716486765407076,1.1315498284191285,count,system,60,network,HistoricalMean_tab,2019,64,64,5000,4,12,0.0004687309265136719,False,0.16666666666666666,4651.999653189843,0.6098434280376548
12,13502.725321140102,21916.38927840855,0.7595081248795637,-0.11016877504284595,1.2153566336059232,1.0628190569025449,count,system,60,network,Ridge_tab,2019,64,64,5000,4,12,0.023035049438476562,False,0.16666666666666666,3807.4481438781345,0.43162906194678197
12,17041.451517740887,26917.373177350742,0.9585561862242282,-0.6746202850109841,2.7779380514039578,2.4852954744174256,count,system,60,network,XGBoost_tab,2019,64,64,5000,4,12,0.035292863845825195,False,0.0,1225.18994140625,0.7561549971951527
12,17007.21967569987,26886.561518961786,0.9566306962552484,-0.6707886855136942,2.7246329369521343,2.4378895890464336,count,system,60,network,XGBoost_graph,2019,64,64,5000,4,12,0.04510903358459473,False,0.0,1235.1749267578125,0.7326309414677414
12,55683.916666666664,57200.354396483715,1.0,-18.113464964922194,10.893995365610559,10.889918737689827,count,system,60,network,Zero_tab,2020,76,76,5000,4,12,0.0003113746643066406,False,0.16666666666666666,41294.0,10.628496706244817
12,12990.916666666677,15027.050977598145,0.23329746620433506,-0.3191357948535678,0.3174091163449847,0.24418905648855885,count,system,60,network,Naive_tab,2020,76,76,5000,4,12,0.0004630088806152344,False,1.0,182084.60436106924,1.1690331939954781
12,24970.38470319634,28568.910997089042,0.4484308252358268,-3.7679243691408377,0.7020713105142015,0.5822999815253111,count,system,60,network,HistoricalMean_tab,2020,76,76,5000,4,12,0.00048422813415527344,False,1.0,368136.2140723707,2.177580898509895
12,24864.424417905928,27823.77449743872,0.4465279367245047,-3.522453138559201,0.6584738091676654,0.5836808811745423,count,system,60,network,Ridge_tab,2020,76,76,5000,4,12,0.018398761749267578,False,0.9166666666666666,113675.17313579451,1.2611834231019845
12,53284.522135416664,54865.925538826545,0.9569104568270013,-16.585203774211074,3.121034910307756,3.1068215645217605,count,system,60,network,XGBoost_tab,2020,76,76,5000,4,12,0.03839230537414551,False,0.16666666666666666,42339.16015625,2.8732782003854425
12,53411.46181233724,54990.32670325858,0.9591901038870393,-16.66503838459228,3.174844266776466,3.1608659566932142,count,system,60,network,XGBoost_graph,2020,76,76,5000,4,12,0.047051191329956055,False,0.16666666666666666,40838.98828125,2.891421377417913
12,18170.166666666668,18314.384637946936,1.0,-62.74648906925681,9.800098621345791,9.79921957689068,count,system,60,network,Zero_tab,2021,88,88,5000,4,12,0.00023674964904785156,False,1.0,64645.00000000003,11.07668151066948
12,2884.0000000000023,3513.0796556108257,0.15872171416516098,-1.3455657023360539,0.19490003757733348,0.15508957517350966,count,system,60,network,Naive_tab,2021,88,88,5000,4,12,0.00047969818115234375,False,0.6666666666666666,8364.557998663695,0.2060128454846435
12,21027.54566210046,23685.015931572936,1.157256620032863,-105.61516190886267,0.766195240967605,0.7209584334775799,count,system,60,network,HistoricalMean_tab,2021,88,88,5000,4,12,0.0005538463592529297,False,0.08333333333333333,27245.796413394823,0.34089341820319063
12,33623.61377973412,34307.084904743686,1.8504846101063532,-222.6862264402109,1.0525885153623036,1.0452089410477274,count,system,60,network,Ridge_tab,2021,88,88,5000,4,12,0.01942753791809082,False,0.25,120196.03548294643,0.9903143267561791
12,22293.0390625,24526.42115787335,1.2269033890259675,-113.3246739453394,0.8267684637633436,0.7751501108480053,count,system,60,network,XGBoost_tab,2021,88,88,5000,4,12,0.04379868507385254,False,0.5,75200.4375,0.8304304044072737
12,14798.659505208334,15582.257515743395,0.8144481983402281,-45.1458195043092,0.60547710415843,0.5900905407620672,count,system,60,network,XGBoost_graph,2021,88,88,5000,4,12,0.05755782127380371,False,0.0,16809.244140625,0.252235786182176
12,12356.333333333334,12543.255186221264,1.0,-32.80401363190537,9.406128473983054,9.404050033501397,count,system,60,network,Zero_tab,2022,100,100,5000,4,12,0.00025343894958496094,False,1.0,19152.000000000004,9.860214640302662
12,2805.666666666666,3615.343598239777,0.2270630445925166,-1.8083220464234881,0.3951690079262371,0.26264413934552344,count,system,60,network,Naive_tab,2022,100,100,5000,4,12,0.00045228004455566406,False,0.5833333333333334,5619.728269008319,0.20983854597010776
12,3730.287671232875,4795.192525994769,0.30189276791115555,-3.9403742543675753,0.3696279722766588,0.27781591238276376,count,system,60,network,HistoricalMean_tab,2022,100,100,5000,4,12,0.00044417381286621094,False,0.9166666666666666,27072.596687142475,0.7820386724043331
12,3735.1508756053686,4063.9175835924734,0.3022863478058784,-2.548440571476459,0.38120502448954674,0.3429532914052924,count,system,60,network,Ridge_tab,2022,100,100,5000,4,12,0.019605398178100586,False,0.9166666666666666,12013.161611572346,0.5736876062429914
12,13004.378255208334,14175.950133151802,1.0524463774481372,-42.17696445285178,0.7440041764994509,0.700571567350217,count,system,60,network,XGBoost_tab,2022,100,100,5000,4,12,0.04426836967468262,False,0.25,37608.83203125,0.689886188756617
12,6681.1416015625,7133.574928008987,0.5407058405861367,-9.933575467002713,0.47386282082773395,0.4417215584239364,count,system,60,network,XGBoost_graph,2022,100,100,5000,4,12,0.0634760856628418,False,0.16666666666666666,10630.5888671875,0.2812443735710701
10,12963.5,13030.762621581287,1.0,-96.11546063360115,9.46520954274956,9.464636449490657,count,system,60,network,Zero_tab,2023,112,112,5000,4,10,0.0002808570861816406,False,0.9,14785.000000000005,9.601436066117046
10,2804.099999999997,3225.093688561616,0.2163073244108456,-4.948854930724748,0.22809849483990083,0.19789144709636536,count,system,60,network,Naive_tab,2023,112,112,5000,4,10,0.0004978179931640625,False,0.4,4145.81765679582,0.1343313413124534
10,1907.2917808219213,2286.561150769738,0.14712784208137628,-1.9902971609210591,0.17401992999671748,0.14224890704888668,count,system,60,network,HistoricalMean_tab,2023,112,112,5000,4,10,0.0004513263702392578,False,0.5,3754.457215621439,0.13162601356356696
10,1872.9543312526475,2357.2471245023016,0.14447906284974332,-2.1780369102693378,0.1793412669549863,0.14146665469549724,count,system,60,network,Ridge_tab,2023,112,112,5000,4,10,0.019207239151000977,False,1.0,11868.768982795355,0.4340882755261166
10,1274.546875,1782.9273858401061,0.09831811432097813,-0.8180926840326781,0.13997752005391648,0.09769297217727732,count,system,60,network,XGBoost_tab,2023,112,112,5000,4,10,0.04446578025817871,False,0.8,2565.883544921875,0.09599912535229294
10,2745.4271484375,3091.7930756466817,0.21178132051047172,-4.467257739062739,0.2593555008989142,0.23321378039804444,count,system,60,network,XGBoost_graph,2023,112,112,5000,4,10,0.05206441879272461,False,0.9,8756.9306640625,0.41261427351450664
12,922131550.5958333,1294658888.5910738,1.0,-1.0296816528855577,20.001114953383478,19.9620851132435,amount,system,60,network,Zero_tab,2019,64,64,5000,4,12,0.000213623046875,False,0.16666666666666666,125832996.9199999,18.650466172445267
12,914375871.9858338,1527386239.553253,0.9915894010946831,-1.8249772750281812,1.6283948353657078,1.1421942165393544,amount,system,60,network,Naive_tab,2019,64,64,5000,4,12,0.0004439353942871094,False,0.6666666666666666,1427399605.0226915,0.8642787463541453
12,713958985.9315864,1066047741.8713715,0.7742485174379549,-0.37616503847241667,1.4713206097267173,1.0949548995662546,amount,system,60,network,HistoricalMean_tab,2019,64,64,5000,4,12,0.0004582405090332031,False,0.5,581922759.7276605,0.761149071243242
12,813154492.1491623,1201051434.0545092,0.8818204860507639,-0.7467888997782857,1.982861255895198,1.5899534909393018,amount,system,60,network,Ridge_tab,2019,64,64,5000,4,12,0.021576404571533203,False,0.5,295285822.0308473,1.111430567796706
12,878491327.4291667,1266820645.154409,0.9526746231180696,-0.9433341207377859,2.7763864588907254,2.4222636134267823,amount,system,60,network,XGBoost_tab,2019,64,64,5000,4,12,0.04075932502746582,False,0.16666666666666666,71957408.0,0.7516376659755402
12,875189486.2624999,1262223863.491365,0.9490939613735135,-0.9292565551300904,2.646574296970082,2.312766224976824,amount,system,60,network,XGBoost_graph,2019,64,64,5000,4,12,0.04886436462402344,False,0.25,115962088.0,1.0382892773036652
12,1999510436.868333,2007287441.1427307,1.0,-128.30322651993305,21.41244482499221,21.412262055369027,amount,system,60,network,Zero_tab,2020,76,76,5000,4,12,0.00030517578125,False,0.0,948147626.6399988,20.67002077345401
12,388042994.80500054,477897116.2624464,0.19406900191666915,-6.329241753560734,0.2095699573045313,0.1731683138905833,amount,system,60,network,Naive_tab,2020,76,76,5000,4,12,0.000530242919921875,False,1.0,4815200379.072037,0.8872982646747474
12,509776670.4383791,618623996.6501487,0.2549507424611396,-11.281283370560049,0.38598237308103367,0.30290454510941284,amount,system,60,network,HistoricalMean_tab,2020,76,76,5000,4,12,0.0004911422729492188,False,1.0,4844402513.200977,1.1691343018231066
12,21976867657.68642,25633513631.386765,10.99112425344824,-21085.597426709377,2.3960713011235057,2.3285978962669045,amount,system,60,network,Ridge_tab,2020,76,76,5000,4,12,0.030046939849853516,False,0.4166666666666667,202438586184.05054,2.147108690627981
12,1855022976.8683336,1863736049.5942416,0.9277385817368884,-110.47026629907748,2.633656654674024,2.6294971346309826,amount,system,60,network,XGBoost_tab,2020,76,76,5000,4,12,0.05529499053955078,False,0.0,1021735616.0,1.9754883790448297
12,1786515660.8683336,1794679176.2699423,0.8934765370199339,-102.36270699477159,2.239562396855627,2.23793959753337,amount,system,60,network,XGBoost_graph,2020,76,76,5000,4,12,0.051366567611694336,False,0.0,1067918784.0,1.6497952485516656
12,2607899276.4116664,2958812618.3208175,1.0,-3.4816330962624455,21.57385196265008,21.56911027861806,amount,system,60,network,Zero_tab,2021,88,88,5000,4,12,0.0002682209014892578,False,0.5833333333333334,2180474126.5000005,21.502808179778857
12,988082653.91,1270244712.2084405,0.37888068103211037,0.1740073823770092,0.44224513012813615,0.37927858129565956,amount,system,60,network,Naive_tab,2021,88,88,5000,4,12,0.00048160552978515625,False,0.3333333333333333,1456626208.5204341,0.2794423640101762
12,927357343.0361866,1391617305.7335181,0.35559553676941924,0.008618030267925403,0.436027265183311,0.34365857313890896,amount,system,60,network,HistoricalMean_tab,2021,88,88,5000,4,12,0.0004429817199707031,False,0.5833333333333334,1039440311.7581424,0.2331096158786643
12,1243657173.4455936,1710693140.8282566,0.4768808307492615,-0.49811655241383,0.6376696237538181,0.5395532403418949,amount,system,60,network,Ridge_tab,2021,88,88,5000,4,12,0.023223876953125,False,0.16666666666666666,643820985.7447047,0.18048776198629923
12,1530055580.0783331,2086321674.7423913,0.5867004120587088,-1.228249995449124,1.0232302933773783,0.8471653351150579,amount,system,60,network,XGBoost_tab,2021,88,88,5000,4,12,0.04851031303405762,False,0.6666666666666666,4145921024.0,1.3601367798704835
12,1364511058.135,1981838600.5472229,0.5232223002157108,-1.0106567692422166,0.8025287661292707,0.6368590785093934,amount,system,60,network,XGBoost_graph,2021,88,88,5000,4,12,0.06543231010437012,False,0.25,589425344.0,0.2271238230894035
12,5469176544.708333,5638650672.547128,1.0,-15.8895413659076,22.39152076136037,22.39004177976686,amount,system,60,network,Zero_tab,2022,100,100,5000,4,12,0.0002684593200683594,False,0.16666666666666666,3998704258.890001,22.109236210560518
12,2454542323.118335,2935134802.2194505,0.44879559163128707,-3.5763958237071085,0.466350279954642,0.4005132065962484,amount,system,60,network,Naive_tab,2022,100,100,5000,4,12,0.000537872314453125,False,0.5833333333333334,7061158154.620991,0.47242057817175365
12,1391857560.474521,1695933299.3040373,0.2544912472831406,-0.5278651039952944,0.3321163884110221,0.27986028504469235,amount,system,60,network,HistoricalMean_tab,2022,100,100,5000,4,12,0.0006802082061767578,False,1.0,6007818205.620336,0.6014876669252409
12,2268977197.6231422,2732049269.1673737,0.4148663293413844,-2.9650122265704626,0.6758943112747122,0.5568197325290676,amount,system,60,network,Ridge_tab,2022,100,100,5000,4,12,0.020937442779541016,False,0.9166666666666666,8984556008.72568,1.1401594263820272
12,4450336368.708333,4650997136.800463,0.8137123262210703,-10.491047531460982,1.6985253985440665,1.671717277527219,amount,system,60,network,XGBoost_tab,2022,100,100,5000,4,12,0.056470394134521484,False,0.0,3384660992.0,1.2808956801650098
12,4388078683.375,4650618141.110816,0.8023289516263024,-10.489174866346117,1.6803151156030744,1.6166780367779932,amount,system,60,network,XGBoost_graph,2022,100,100,5000,4,12,0.3701307773590088,False,0.25,3777526784.0,1.3244480788466504
10,2834803192.239,2870522722.9472933,1.0,-39.43298226871241,21.75529591963553,21.754864268147923,amount,system,60,network,Zero_tab,2023,112,112,5000,4,10,0.0003154277801513672,False,1.0,7891076481.010008,22.7889983987473
10,1167256146.2489986,1569552869.171856,0.4117591476701668,-11.08831297043104,0.39630286882893795,0.32596122994953414,amount,system,60,network,Naive_tab,2023,112,112,5000,4,10,0.0006031990051269531,False,0.9,5404031874.056499,0.6321951506356278
10,3095035543.9908094,3165874256.65655,1.0917990894268295,-48.18142636037506,0.7525279420818953,0.7399459985565435,amount,system,60,network,HistoricalMean_tab,2023,112,112,5000,4,10,0.0035676956176757812,False,0.1,6837417291.107927,0.5485925350469891
10,536626433.71430206,866072923.9641159,0.1892993613043242,-2.680634733159997,0.2417772671931037,0.16536644252358598,amount,system,60,network,Ridge_tab,2023,112,112,5000,4,10,0.020468473434448242,False,1.0,4876984863.025037,0.7132566468481301
10,739951821.349,845661121.5227189,0.26102405393602196,-2.5091871204926455,0.26922320090663454,0.23749104508653965,amount,system,60,network,XGBoost_tab,2023,112,112,5000,4,10,0.04745364189147949,False,1.0,8007260672.0,0.964093003239487
10,1178272494.161,1230162364.6005325,0.41564525445252176,-6.425721712328331,0.3746214813372298,0.3572861265389342,amount,system,60,network,XGBoost_graph,2023,112,112,5000,4,10,0.06343364715576172,False,1.0,9224849408.0,0.9831385754751167
12,103897726.18899854,167246671.23006755,1.0,-0.6284519297075966,17.720540049652573,17.677816778216183,weighted,system,60,network,Zero_tab,2019,64,64,5000,4,12,0.00026535987854003906,False,0.16666666666666666,16313387.28762713,16.607496695978522
12,49083381.068569094,75591398.32539046,0.4724201661476438,0.6673368187670801,0.7967214266770739,0.6430228165759297,weighted,system,60,network,Naive_tab,2019,64,64,5000,4,12,0.00057220458984375,False,0.3333333333333333,57193655.83832171,0.3830957658348879
12,68721482.38236655,121165525.6138902,0.6614339399243109,0.14529131077287005,1.0509964303287298,0.8748523839195155,weighted,system,60,network,HistoricalMean_tab,2019,64,64,5000,4,12,0.0005586147308349609,False,0.6666666666666666,77904421.41345903,0.9041348708864589
12,98960048.92521419,164003105.54367965,0.9524755984091288,-0.5659003517951404,2.6951751531566477,2.371919890891555,weighted,system,60,network,Ridge_tab,2019,64,64,5000,4,12,0.022404193878173828,False,0.3333333333333333,17226064.097139902,1.3230904578167806
12,97756933.6056652,163962948.25795594,0.9408957942721218,-0.5651336027869289,2.4734662910592564,2.0696984790352637,weighted,system,60,network,XGBoost_tab,2019,64,64,5000,4,12,0.056509971618652344,False,0.16666666666666666,9537641.0,0.714276194864496
12,97077696.77233188,162495141.18795505,0.9343582418323528,-0.5372366743846222,2.258101679358186,1.960955529941284,weighted,system,60,network,XGBoost_graph,2019,64,64,5000,4,12,0.06920456886291504,False,0.3333333333333333,23390742.0,1.3083285096227968
12,365259308.83173585,370124334.95320284,1.0,-37.29094965969669,19.70298585827022,19.702271142112732,weighted,system,60,network,Zero_tab,2020,76,76,5000,4,12,0.0003330707550048828,False,0.0,248429083.6284834,19.33066798904569
12,280262731.288474,305794234.9347781,0.7672979839579743,-25.137223069795287,0.6005653027498269,0.5562420442704429,weighted,system,60,network,Naive_tab,2020,76,76,5000,4,12,0.0005109310150146484,False,1.0,2158580700.6619315,1.286518523083842
12,165493164.1301678,176766366.7481501,0.45308404229173416,-7.733737374694165,0.6253054258647429,0.5950056022437226,weighted,system,60,network,HistoricalMean_tab,2020,76,76,5000,4,12,0.0004737377166748047,False,1.0,1005661278.0778073,1.6535619281749838
12,288600233.170265,296001454.72834784,0.7901242382934438,-23.48998664434131,1.5758970168714748,1.554643195722499,weighted,system,60,network,Ridge_tab,2020,76,76,5000,4,12,0.02079606056213379,False,1.0,921681283.8621687,2.493678532340354
12,356421868.24840254,361472813.4581092,0.9758050229805245,-35.52179682530375,3.7169215842395262,3.710423856343725,weighted,system,60,network,XGBoost_tab,2020,76,76,5000,4,12,0.04018568992614746,False,0.08333333333333333,261757888.0,3.389560239106725
12,354189090.16506916,359278850.1721506,0.9696921655410392,-35.079803341559625,3.492624780917101,3.4858530196724815,weighted,system,60,network,XGBoost_graph,2020,76,76,5000,4,12,0.0668342113494873,False,0.0,236766960.0,3.0649972126785023
12,580967836.9703003,682737058.4999686,1.0,-2.6244727008293838,20.023679045563824,20.015856525664947,weighted,system,60,network,Zero_tab,2021,88,88,5000,4,12,0.0002772808074951172,False,0.5,453436890.01270133,19.93236665799615
12,175769195.61427444,297912540.8869369,0.3025454843264584,0.3098945600841607,0.5699774275800902,0.33300444125817,weighted,system,60,network,Naive_tab,2021,88,88,5000,4,12,0.0005555152893066406,False,0.8333333333333334,1346148496.7741714,0.8592519200340121
12,364326334.74145913,468538673.0053793,0.6271024169623418,-0.706981310269122,0.9705008833755177,0.8758599224851725,weighted,system,60,network,HistoricalMean_tab,2021,88,88,5000,4,12,0.0006148815155029297,False,0.3333333333333333,384513226.61062974,0.7995029215190179
12,291018824.7560201,390593351.1693597,0.500920715807022,-0.18628099346660876,0.7387140353733983,0.6620279232162121,weighted,system,60,network,Ridge_tab,2021,88,88,5000,4,12,0.02006673812866211,False,0.08333333333333333,241494953.83032784,0.30970434982490147
12,392301855.4776508,533181816.43279564,0.6752557207357172,-1.2104899227829327,1.1755736638746364,1.0009518556791557,weighted,system,60,network,XGBoost_tab,2021,88,88,5000,4,12,0.04861593246459961,False,0.5,594082368.0,1.2085358692070223
12,355513383.4776508,505522071.98736686,0.611932986396672,-0.9870926842948242,0.9621695903721442,0.786969920009339,weighted,system,60,network,XGBoost_graph,2021,88,88,5000,4,12,0.05882430076599121,False,0.4166666666666667,205416592.0,0.42557458951470295
12,1531004196.356609,1602608602.2959194,1.0,-10.446424836320183,21.100615400585525,21.09806595513349,weighted,system,60,network,Zero_tab,2022,100,100,5000,4,12,0.00026702880859375,False,0.08333333333333333,953319798.2198882,20.675460976386795
12,1324347744.9973774,1703808443.7263253,0.8650190170275038,-11.93768145743322,0.746610305951434,0.5966088614756888,weighted,system,60,network,Naive_tab,2022,100,100,5000,4,12,0.0004668235778808594,False,0.4166666666666667,1499581412.6893673,0.27514196740346364
12,942492790.2865967,1055102426.2016288,0.6156043154744343,-3.96139911738981,1.0271951347577866,0.9501834399376289,weighted,system,60,network,HistoricalMean_tab,2022,100,100,5000,4,12,0.0007517337799072266,False,0.9166666666666666,2571319893.224084,1.5232679143295407
12,733454350.2737991,872748147.2981026,0.47906749832510537,-2.394632718484486,0.6365868932721811,0.5056078065311743,weighted,system,60,network,Ridge_tab,2022,100,100,5000,4,12,0.021505355834960938,False,0.8333333333333334,4024587152.00709,1.063867517784928
12,1327387569.0232759,1397010713.1476426,0.8670045269517304,-7.697899690297268,2.090037902700845,2.0559982599677826,weighted,system,60,network,XGBoost_tab,2022,100,100,5000,4,12,0.04047822952270508,False,0.0,715178432.0,1.3289643943555447
12,1340059460.0232759,1414388270.5287828,0.8752813762446034,-7.915633632797858,2.1255096115941936,2.087469362540442,weighted,system,60,network,XGBoost_graph,2022,100,100,5000,4,12,0.05599093437194824,False,0.0,785251648.0,1.4685022056348416
10,509479622.69379586,525224755.65529287,1.0,-15.932760128521242,20.02047940902618,20.01900927488075,weighted,system,60,network,Zero_tab,2023,112,112,5000,4,10,0.00030422210693359375,False,1.0,2386224864.469363,21.592978399881964
10,569591984.6911922,777502424.1459069,1.1179877650053232,-36.10572181446741,0.7802671567932489,0.6901583852827382,weighted,system,60,network,Naive_tab,2023,112,112,5000,4,10,0.00047135353088378906,False,0.9,2761865296.4389434,1.0660384507135632
10,112316372.65118587,140800566.77562138,0.220453120494457,-0.21687561058176752,0.2880961387475269,0.2318122357977984,weighted,system,60,network,HistoricalMean_tab,2023,112,112,5000,4,10,0.00048232078552246094,False,1.0,2047784402.8060813,1.6357383900017375
10,358669312.9986203,443989219.19268876,0.7039914787998997,-11.099912519271978,0.5974792723397062,0.5235794727643878,weighted,system,60,network,Ridge_tab,2023,112,112,5000,4,10,0.02878737449645996,False,0.6,1093446038.4302764,0.594173445310819
10,401372076.5062041,415638628.3472583,0.7878079095372067,-9.603986999713223,0.6496480415208198,0.6102458162326044,weighted,system,60,network,XGBoost_tab,2023,112,112,5000,4,10,0.0445408821105957,False,1.0,2768541696.0,1.2056721865030582
10,257843180.50620413,279705057.739249,0.5060912527627652,-3.802175412734057,0.4742604631434059,0.42881160031850707,weighted,system,60,network,XGBoost_graph,2023,112,112,5000,4,10,0.059023141860961914,False,1.0,2157665792.0,1.1414479433389957
12,30994.916666666668,45383.88930648555,1.0,-0.8741345671526621,9.749421841697,9.6771343044464,count,system,90,network,Zero_tab,2019,63,63,5000,3,12,0.0002872943878173828,False,0.0,2779.0,7.930206206684683
12,13622.666666666662,22157.752352920026,0.4395129308838276,0.5532662574262414,0.6788372787463729,0.5432834676230048,count,system,90,network,Naive_tab,2019,63,63,5000,3,12,0.0005671977996826172,False,0.5,17124.110463186673,0.4715037676976843
12,25615.094748858446,38876.70146528752,0.8264288955616413,-0.37523262826512616,1.4496430202087685,1.318747890949067,count,system,90,network,HistoricalMean_tab,2019,63,63,5000,3,12,0.0005035400390625,False,0.08333333333333333,7046.472075039522,0.6152248139976999
12,25208.27110023166,38336.035820963785,0.8133033997585085,-0.3372473710655677,1.513677605215763,1.3170946362717422,count,system,90,network,Ridge_tab,2019,63,63,5000,3,12,0.019945621490478516,False,0.08333333333333333,5226.567226966426,0.4374426211367757
12,29855.379821777344,44632.9250979158,0.9632347182234939,-0.8126253461492456,2.915687405464578,2.6419840203212246,count,system,90,network,XGBoost_tab,2019,63,63,5000,3,12,0.03946256637573242,False,0.0,2051.218017578125,0.8082970651441554
12,29859.04409281413,44618.43642812957,0.9633529399008158,-0.8114487139935733,2.906911974269537,2.643567909401914,count,system,90,network,XGBoost_graph,2019,63,63,5000,3,12,0.050193071365356445,False,0.0,2222.623046875,0.8653854402357082
12,81521.0,84037.6725155649,1.0,-15.949987797415751,11.270226931873566,11.265733943308357,count,system,90,network,Zero_tab,2020,75,75,5000,3,12,0.0002970695495605469,False,0.08333333333333333,47126.00000000001,10.76060136416805
12,21729.583333333325,24410.311163181294,0.2665519722934376,-0.4301052114707957,0.3504806471332452,0.278670949568963,count,system,90,network,Naive_tab,2020,75,75,5000,3,12,0.00045037269592285156,False,1.0,385627.0778160551,1.4671154111051976
12,39063.21917808218,43432.00110337167,0.4791798331482953,-3.527318386978374,0.7142283001074953,0.6117437088424295,count,system,90,network,HistoricalMean_tab,2020,75,75,5000,3,12,0.0005106925964355469,False,1.0,522375.325926893,2.1235426798226538
12,48942.934346436414,55330.68121741987,0.6003721046900359,-6.34773343966372,1.0613386509266833,0.9262787926641453,count,system,90,network,Ridge_tab,2020,75,75,5000,3,12,0.019382953643798828,False,1.0,236141.1769330165,1.9992725218747651
12,78026.22344970703,80660.12071017007,0.957130352298267,-14.614895908535388,3.1240066879288184,3.1067774060658575,count,system,90,network,XGBoost_tab,2020,75,75,5000,3,12,0.03959822654724121,False,0.08333333333333333,48577.484375,2.6367438659991045
12,78064.09761555989,80688.51932069709,0.9575949462783809,-14.625893149954651,3.133596544519642,3.117370276573073,count,system,90,network,XGBoost_graph,2020,75,75,5000,3,12,0.05168962478637695,False,0.08333333333333333,46644.265625,2.6073392258013506
12,26989.5,27150.41163285252,1.0,-83.61509616442078,10.197456437814557,10.196798483261833,count,system,90,network,Zero_tab,2021,87,87,5000,3,12,0.00026226043701171875,False,1.0,96961.99999999996,11.48208474141855
12,4454.749999999992,5157.033360696175,0.1650549287685949,-2.052775708385667,0.1890204664438973,0.15862503699707217,count,system,90,network,Naive_tab,2021,87,87,5000,3,12,0.0004930496215820312,False,0.9166666666666666,13111.079899061859,0.21514347013850887
12,31807.068493150673,35768.124100455294,1.178497878550943,-145.85452838880647,0.7711188057068686,0.7288350722082235,count,system,90,network,HistoricalMean_tab,2021,87,87,5000,3,12,0.00045943260192871094,False,0.0,40861.546451698356,0.3408387916585589
12,65707.9184559484,66831.07233134253,2.4345733880193556,-511.686491700111,1.2335270346000629,1.2295107723359586,count,system,90,network,Ridge_tab,2021,87,87,5000,3,12,0.017660140991210938,False,0.08333333333333333,259789.70324549158,1.1387158537422906
12,25766.052083333332,33488.66666965451,0.9546694856641781,-127.73324863730835,0.7517242857236105,0.5962842672212347,count,system,90,network,XGBoost_tab,2021,87,87,5000,3,12,0.03764677047729492,False,0.9166666666666666,159638.546875,1.2019410036255813
12,32671.776692708332,33080.066640254336,1.2105365676543964,-124.61102719313725,0.8040139366532012,0.7954916281703271,count,system,90,network,XGBoost_graph,2021,87,87,5000,3,12,0.04700064659118652,False,0.0,27577.400390625,0.22910355550546413
12,19071.75,19295.512995253586,1.0,-42.36741868042725,9.84441521537483,9.843031539390587,count,system,90,network,Zero_tab,2022,99,99,5000,3,12,0.00023627281188964844,False,1.0,28434.000000000004,10.2553760597409
12,3445.1666666666715,5371.655098756806,0.18064239866119636,-2.3609894860965204,0.39144799851973333,0.21861614171024035,count,system,90,network,Naive_tab,2022,99,99,5000,3,12,0.00047969818115234375,False,0.6666666666666666,7144.145917795132,0.17820755240469843
12,5185.092465753423,6957.552772360012,0.27187292543963837,-4.638504512803951,0.3401664766701577,0.25020645759231536,count,system,90,network,HistoricalMean_tab,2022,99,99,5000,3,12,0.00041794776916503906,False,1.0,38664.03706759725,0.7504145346769118
12,6543.185976603792,7250.956193088145,0.3430826209762498,-5.12408876370602,0.454925337749012,0.403617974470974,count,system,90,network,Ridge_tab,2022,99,99,5000,3,12,0.017775297164916992,False,0.8333333333333334,19208.812303509974,0.6372211364603011
12,20363.877766927082,21061.365443374023,1.0677508758728005,-50.66827492205579,0.7528591509172077,0.7321012547981569,count,system,90,network,XGBoost_tab,2022,99,99,5000,3,12,0.03748679161071777,False,0.16666666666666666,51156.47265625,0.6217909976965288
12,14531.466796875,15344.455010263717,0.7619367282433442,-26.425455574046854,0.6112450855009208,0.5707958777216299,count,system,90,network,XGBoost_graph,2022,99,99,5000,3,12,0.04831552505493164,False,0.3333333333333333,34423.75,0.493833653641353
9,20280.333333333332,20311.919508286534,1.0,-320.7819966330964,9.916054248558458,9.915896765698957,count,system,90,network,Zero_tab,2023,111,111,5000,3,9,0.0002276897430419922,False,0.8888888888888888,21470.999999999996,9.974505039771408
9,3291.0,3981.7045065873194,0.16227543925970975,-11.365106514332734,0.17491624110947637,0.1487241876632367,count,system,90,network,Naive_tab,2023,111,111,5000,3,9,0.00042629241943359375,False,0.3333333333333333,5412.073514233133,0.11723348981816883
9,1835.60273972603,2238.415621605616,0.09051146791108118,-2.9078804067592943,0.10816568488407051,0.08827686748736834,count,system,90,network,HistoricalMean_tab,2023,111,111,5000,3,9,0.0004248619079589844,False,0.4444444444444444,3601.1803762710147,0.08482345891564869
9,2682.7998148843362,3270.717848008919,0.13228578499125604,-7.343455810522055,0.15877451010921742,0.1314710464645853,count,system,90,network,Ridge_tab,2023,111,111,5000,3,9,0.017632484436035156,False,1.0,21536.85110599574,0.510955002249581
9,1637.1527777777778,1929.6045176415728,0.08072612766610235,-1.903998735333483,0.09606237031830976,0.08140236250967822,count,system,90,network,XGBoost_tab,2023,111,111,5000,3,9,0.03913593292236328,False,0.2222222222222222,1419.3096923828125,0.035519274624061126
9,5993.141493055556,6143.768110326888,0.29551494024040803,-28.439432855545917,0.3562290503781401,0.34892369963578773,count,system,90,network,XGBoost_graph,2023,111,111,5000,3,9,0.04738354682922363,False,0.8888888888888888,12395.6376953125,0.4212060895760956
12,1508361473.195,1869690341.921928,1.0,-1.8639827716273505,20.70714663177713,20.6784006784935,amount,system,90,network,Zero_tab,2019,63,63,5000,3,12,0.00027561187744140625,False,0.0,158126943.99999973,18.878908717765665
12,1464865344.0299997,2211024632.338356,0.9711633252784778,-3.0051445395383265,1.6985015574170834,1.3112748049045828,amount,system,90,network,Naive_tab,2019,63,63,5000,3,12,0.0004096031188964844,False,0.3333333333333333,723321378.9588705,0.3240097789632088
12,1121724805.1451595,1453412342.198001,0.7436710795649868,-0.7306478992119418,1.551060641762687,1.2199973785204703,amount,system,90,network,HistoricalMean_tab,2019,63,63,5000,3,12,0.00045871734619140625,False,0.3333333333333333,716468157.6450167,0.6418622693139895
12,1301211109.8452742,1681456445.5978646,0.8626653046826094,-1.3163398381267934,2.0318882103512546,1.703450842539259,amount,system,90,network,Ridge_tab,2019,63,63,5000,3,12,0.01709914207458496,False,0.4166666666666667,451109275.8323682,0.9428223866700165
12,1447091988.5283334,1825167187.4199505,0.9593801049977191,-1.7292061221389452,3.0358996774564093,2.7761147707160276,amount,system,90,network,XGBoost_tab,2019,63,63,5000,3,12,0.03441667556762695,False,0.0,68303696.0,0.5319581867598053
12,1433886615.5283334,1813287483.072497,0.9506253249037748,-1.6937938630596148,2.8229353703518942,2.568044500264756,amount,system,90,network,XGBoost_graph,2019,63,63,5000,3,12,0.0443882942199707,False,0.08333333333333333,95253384.0,0.6024003864668366
12,3106922494.385,3113592329.8801517,1.0,-232.6587480829935,21.854841990040118,21.854743224356735,amount,system,90,network,Zero_tab,2020,75,75,5000,3,12,0.0002796649932861328,False,0.0,1128504187.2000008,20.84415886551316
12,604055520.6116669,707352494.0813494,0.19442246200326818,-11.059528447417694,0.20352342346395685,0.17750064152058412,amount,system,90,network,Naive_tab,2020,75,75,5000,3,12,0.0004119873046875,False,1.0,14334395391.792528,1.4442019329903637
12,788655324.1286076,952999467.3944957,0.2538381068578017,-20.889904347867674,0.39354766769028315,0.31002396952732525,amount,system,90,network,HistoricalMean_tab,2020,75,75,5000,3,12,0.0004093647003173828,False,0.9166666666666666,4222895742.8850555,0.7675293306092996
12,11743690360.347986,13557029434.845968,3.779846578590816,-4428.83577314452,1.546509512770633,1.4658597222414593,amount,system,90,network,Ridge_tab,2020,75,75,5000,3,12,0.017615079879760742,False,0.4166666666666667,49999865423.82365,1.2923873768559702
12,2977070957.0516667,2984320638.0640793,0.9582057365228749,-213.6592030133363,3.181005492501157,3.1781381668885236,amount,system,90,network,XGBoost_tab,2020,75,75,5000,3,12,0.03482532501220703,False,0.0,1090623616.0,2.141997076572732
12,2966926876.385,2974133441.4501824,0.9549407433712918,-212.1961945689838,3.107875098408336,3.1046049467946553,amount,system,90,network,XGBoost_graph,2020,75,75,5000,3,12,0.04469799995422363,False,0.0,1102957568.0,2.079874731602029
12,4285425414.308333,4734781084.16191,1.0,-4.530865558947869,22.08126485388965,22.07683638326883,amount,system,90,network,Zero_tab,2021,87,87,5000,3,12,0.0003879070281982422,False,0.5833333333333334,3262893108.2799964,21.90588009560239
12,1369121701.9699998,1658461180.8273203,0.31948326469496513,0.32141553138132617,0.42261339881602733,0.3597959957675583,amount,system,90,network,Naive_tab,2021,87,87,5000,3,12,0.0005824565887451172,False,0.4166666666666667,2017607610.0506108,0.2585236196981633
12,1556813312.899224,2151328949.1678834,0.36328092601991846,-0.14184442767372674,0.4520702448546748,0.3624589704787177,amount,system,90,network,HistoricalMean_tab,2021,87,87,5000,3,12,0.0006885528564453125,False,0.5,1896817672.2733223,0.2823995082592674
12,2059537980.9838448,2479139058.4855065,0.480591255679631,-0.5163346859965536,0.5930684290300419,0.5319264768070653,amount,system,90,network,Ridge_tab,2021,87,87,5000,3,12,0.02115797996520996,False,0.25,2342299756.5638194,0.36553165949570854
12,2620337856.975,3262866635.09461,0.6114533806203046,-1.6265879058244606,1.0882857410012297,0.9388611771015464,amount,system,90,network,XGBoost_tab,2021,87,87,5000,3,12,0.03731989860534668,False,1.0,7441475072.0,1.5438691397918447
12,2210196528.975,3048076648.884944,0.5157472865110464,-1.2921606990185057,0.7943729249938809,0.6295429372358052,amount,system,90,network,XGBoost_graph,2021,87,87,5000,3,12,0.057744503021240234,False,0.25,750400576.0,0.17982869415948244
12,8865897901.850002,9133049473.37357,1.0,-16.34709592230181,22.875666584189748,22.874279917096818,amount,system,90,network,Zero_tab,2022,99,99,5000,3,12,0.00025177001953125,False,0.08333333333333333,6104366266.830002,22.53227013368767
12,3944176803.18083,4637422501.493211,0.4448705418046624,-3.4724808472884536,0.5013289863375298,0.42401514896555675,amount,system,90,network,Naive_tab,2022,99,99,5000,3,12,0.0004677772521972656,False,0.75,15101121101.260948,0.6517541631625186
12,2618120678.1492248,3219201631.294691,0.29530237175446317,-1.1552195494401807,0.4033109726982463,0.33626007238140687,amount,system,90,network,HistoricalMean_tab,2022,99,99,5000,3,12,0.00046443939208984375,False,1.0,10573590199.14596,0.6923989559827568
12,4895829084.168599,5533748755.891178,0.5522090529766885,-5.3684542644574424,0.8978516573742847,0.8035593758707037,amount,system,90,network,Ridge_tab,2022,99,99,5000,3,12,0.019834518432617188,False,0.8333333333333334,12002188233.888315,1.2011719586523277
12,7054035320.516667,7424911230.158117,0.7956368772354955,-10.465095880689994,1.6147315418414316,1.5746017444282498,amount,system,90,network,XGBoost_tab,2022,99,99,5000,3,12,0.04273581504821777,False,0.08333333333333333,4965407744.0,1.1205670239464602
12,7105830221.850001,7513995402.937842,0.8014789139819964,-10.741863019501123,1.6730292773263773,1.6127760669849964,amount,system,90,network,XGBoost_graph,2022,99,99,5000,3,12,0.05202817916870117,False,0.08333333333333333,4445684736.0,1.0556446911827884
9,4624379019.1866665,4649859271.668768,1.0,-90.49505884403263,22.249965008976133,22.249760920023228,amount,system,90,network,Zero_tab,2023,111,111,5000,3,9,0.00023508071899414062,False,1.0,12831658158.040007,23.27518124799004
9,1454317567.5411112,2227572787.6501746,0.31448926688472345,-19.99818850799799,0.3430298424325284,0.24719274671664396,amount,system,90,network,Naive_tab,2023,111,111,5000,3,9,0.0004591941833496094,False,0.8888888888888888,7128914831.830668,0.5583140704859595
9,4503531633.663471,4578572507.304642,0.9738673268298735,-87.7111511483823,0.6879627621659922,0.6794720835984864,amount,system,90,network,HistoricalMean_tab,2023,111,111,5000,3,9,0.00044918060302734375,False,0.3333333333333333,12262040155.096367,0.6293102762546781
9,751860161.5920264,1333746541.862087,0.16258618908020717,-6.52774042806064,0.23331085814019975,0.14114819451362276,amount,system,90,network,Ridge_tab,2023,111,111,5000,3,9,0.019115686416625977,False,1.0,7950866031.149755,0.7044023261081698
9,920110298.5755556,1172257069.7437398,0.1989694821203008,-4.815187786565391,0.2245154890212436,0.17706656222559522,amount,system,90,network,XGBoost_tab,2023,111,111,5000,3,9,0.04221224784851074,False,1.0,12953483264.0,0.9989780924724627
9,983034115.0355555,1094517287.2129307,0.21257645858112448,-4.0694783568031445,0.2133525411595029,0.192763264459483,amount,system,90,network,XGBoost_graph,2023,111,111,5000,3,9,0.05193042755126953,False,1.0,15623770112.0,1.1339849459456843
12,133889630.34684594,209731042.09339502,1.0,-0.6878728891434507,18.03094519708797,17.992081488507583,weighted,system,90,network,Zero_tab,2019,63,63,5000,3,12,0.00022912025451660156,False,0.0,14583894.115673719,16.495428403575453
12,52993319.10003839,76896328.85321133,0.39579853169179174,0.7731046889889961,0.7762812945170237,0.610667258279495,weighted,system,90,network,Naive_tab,2019,63,63,5000,3,12,0.0004246234893798828,False,0.4166666666666667,103176608.62418623,0.4561063708905575
12,81231441.94992842,140817798.195451,0.6067045053414176,0.2390968061844374,0.9460001430691766,0.7877072891257244,weighted,system,90,network,HistoricalMean_tab,2019,63,63,5000,3,12,0.0004227161407470703,False,0.5,91318088.09530218,0.7379795825697677
12,123846174.46558522,201571506.49340028,0.9249870519827205,-0.5590950450363097,2.157765801954231,1.9111395942074016,weighted,system,90,network,Ridge_tab,2019,63,63,5000,3,12,0.017705440521240234,False,0.3333333333333333,27438493.903976377,1.1180530037719354
12,123506440.42256773,204305567.64160937,0.9224496333481526,-0.6016761623060034,2.3101776595525028,1.8742531031274288,weighted,system,90,network,XGBoost_tab,2019,63,63,5000,3,12,0.036733388900756836,False,0.25,24560560.0,0.9867852532458627
12,122459896.51351261,202914207.0496506,0.9146331661105928,-0.5799349946119707,2.1472854260545367,1.7614056254274566,weighted,system,90,network,XGBoost_graph,2019,63,63,5000,3,12,0.0469362735748291,False,0.4166666666666667,33865396.0,1.1844352089953745
12,457896716.40221626,461661252.0122959,1.0,-60.56818178380614,19.934135369572363,19.933706446365093,weighted,system,90,network,Zero_tab,2020,75,75,5000,3,12,0.00023555755615234375,False,0.0,129706004.7234459,18.68078095294437
12,510386343.77809876,545347385.7855579,1.1146320239819663,-84.91241939814385,0.771219985574139,0.7302718475765916,weighted,system,90,network,Naive_tab,2020,75,75,5000,3,12,0.0004761219024658203,False,0.4166666666666667,1463319841.004619,0.697641957481185
12,158247499.3498644,171341227.93097866,0.3455964930110131,-7.4807298313084285,0.4523066339587802,0.4209758000753497,weighted,system,90,network,HistoricalMean_tab,2020,75,75,5000,3,12,0.0005037784576416016,False,1.0,1378572760.1422803,1.5704025238155772
12,152112999.69407728,180577934.9324515,0.33219936777284353,-8.419738413694185,0.5091071692641449,0.41629153811413744,weighted,system,90,network,Ridge_tab,2020,75,75,5000,3,12,0.01955723762512207,False,1.0,1595736005.6837142,1.6233160150551456
12,446994470.40221626,450892736.97202075,0.976190600173635,-57.72945323758354,3.734340561810798,3.730614678334439,weighted,system,90,network,XGBoost_tab,2020,75,75,5000,3,12,0.03969526290893555,False,0.0,123281208.0,2.433229988588902
12,441940085.40221626,445856446.58179,0.9651523358250429,-56.42481161000233,3.3521198337427633,3.349045914162955,weighted,system,90,network,XGBoost_graph,2020,75,75,5000,3,12,0.049448490142822266,False,0.0,124297912.0,2.068893974794957
12,708875553.8313073,819480412.9864279,1.0,-2.972632867355898,20.235877735952997,20.228733176380466,weighted,system,90,network,Zero_tab,2021,87,87,5000,3,12,0.00024366378784179688,False,0.5833333333333334,534153334.90821767,20.096193501601515
12,336940685.1589387,492707221.6322667,0.47531711784650044,-0.43608164608688216,0.6646615634675906,0.43923980094921095,weighted,system,90,network,Naive_tab,2021,87,87,5000,3,12,0.0004892349243164062,False,0.8333333333333334,1979634191.0159376,0.8455438126669854
12,387977628.11180955,500061072.1164868,0.5473141597490291,-0.4792697333677596,0.7951809757394656,0.6982106590839013,weighted,system,90,network,HistoricalMean_tab,2021,87,87,5000,3,12,0.0005486011505126953,False,0.4166666666666667,381670803.80685645,0.5578646586514608
12,343713740.9853544,444633302.8267986,0.4848717650477037,-0.16951353459040286,0.6996417906044277,0.6234939492903484,weighted,system,90,network,Ridge_tab,2021,87,87,5000,3,12,0.019283771514892578,False,0.08333333333333333,274778997.2408033,0.2653601579671623
12,503979301.1646406,639969770.4986063,0.7109559617915301,-1.422814680686082,1.3031170005372346,1.1687043134991466,weighted,system,90,network,XGBoost_tab,2021,87,87,5000,3,12,0.04046964645385742,False,0.8333333333333334,1062371840.0,1.6810336281653875
12,456688644.4979739,623647220.0236994,0.6442437491738545,-1.3008020606161943,1.0700986742440652,0.8891117926835582,weighted,system,90,network,XGBoost_graph,2021,87,87,5000,3,12,0.04989027976989746,False,0.3333333333333333,226798800.0,0.4357435199120623
12,1825781287.6205432,1899248649.6408432,1.0,-12.180729251356132,21.28378968931275,21.281646496634178,weighted,system,90,network,Zero_tab,2022,99,99,5000,3,12,0.0002446174621582031,False,0.0,877233195.7655658,20.592283417801934
12,2270916469.117151,2910072911.6204066,1.243805314751983,-29.944504095162884,0.9193168383232102,0.7424732546746927,weighted,system,90,network,Naive_tab,2022,99,99,5000,3,12,0.0005261898040771484,False,0.4166666666666667,4217582191.575496,0.5011798855222089
12,943014178.5155247,1093187264.5355995,0.5164989831528571,-3.366816209781586,0.825312107146521,0.7282988739505049,weighted,system,90,network,HistoricalMean_tab,2022,99,99,5000,3,12,0.0004961490631103516,False,0.8333333333333334,2452451776.515224,1.1316130325424254
12,945942724.6986543,1132695640.481208,0.5181029793176696,-3.6881580514197374,0.6482578982402006,0.5233571831610323,weighted,system,90,network,Ridge_tab,2022,99,99,5000,3,12,0.019013643264770508,False,0.9166666666666666,5170527031.619494,1.080608502223015
12,1534750076.9538765,1610268563.7325122,0.8405990834499382,-8.474851581233805,1.9601126180664388,1.8982884917562215,weighted,system,90,network,XGBoost_tab,2022,99,99,5000,3,12,0.04066133499145508,False,0.0,581066560.0,0.8801633616495899
12,1522058500.9538765,1596533443.1291883,0.8336477711070779,-8.313905498648484,1.8876913401125337,1.8330887967862577,weighted,system,90,network,XGBoost_graph,2022,99,99,5000,3,12,0.05087447166442871,False,0.0,608721664.0,0.8828584452677539
9,666095558.4659784,675231333.0423758,1.0,-36.207043941158936,20.30441778054118,20.303784010202538,weighted,system,90,network,Zero_tab,2023,111,111,5000,3,9,0.00033593177795410156,False,1.0,2750849252.0619774,21.735175520245292
9,978705810.2729179,1298163742.6787603,1.469317424254986,-136.5241419673928,0.9048998488068754,0.8183167372583462,weighted,system,90,network,Naive_tab,2023,111,111,5000,3,9,0.0005559921264648438,False,0.8888888888888888,5344774305.527081,1.2620270442817407
9,103113764.3726312,126126461.19311424,0.1548032606764452,-0.2981725293496533,0.19223832481518152,0.15929611110087194,weighted,system,90,network,HistoricalMean_tab,2023,111,111,5000,3,9,0.0005598068237304688,False,1.0,2326893922.460393,1.3704827593272348
9,460491597.996656,566095459.0571995,0.6913296330291866,-25.151664491751728,0.5697261678576508,0.5026348633389257,weighted,system,90,network,Ridge_tab,2023,111,111,5000,3,9,0.019588470458984375,False,0.7777777777777778,1474816774.4468565,0.6150358323547387
9,419128583.7562438,432009236.19791955,0.6292319148944622,-14.230215816051517,0.5194095838438191,0.49841503882821,weighted,system,90,network,XGBoost_tab,2023,111,111,5000,3,9,0.044091224670410156,False,1.0,3416062976.0,1.2350668013732218
9,332727886.8673549,355403100.4259288,0.4995197500395124,-9.307715370779722,0.43576226463328727,0.409492953944613,weighted,system,90,network,XGBoost_graph,2023,111,111,5000,3,9,0.054538726806640625,False,1.0,2975078400.0,1.1888078749816202


==> anc/tables/invoice_distributions.csv <==
variable,n,mean,sd,q0,q1,q25,q50,q75,q90,q95,q99,q100
face_value_eur,749952,132948.5294652191,5389195.788942066,0.01,0.12,181.32,1272.3449999999998,8959.8,48707.94200000001,147080.07849999965,1239060.4072999982,1921029610.0
term_days,749952,35.53309278460488,2202.095103222093,0.0,0.0,10.0,10.0,30.0,60.0,63.0,268.0,1328067.0


==> anc/tables/leakage_folds.csv <==
target,level,model,year,train_origin_max,train_label_end_max,cal_origin_min,cal_label_end_max,test_origin_min,test_label_end_max
y_count_out_30,firm,Zero_tab,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_count_out_30,firm,Naive_tab,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_count_out_30,firm,HistoricalMean_tab,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_count_out_30,firm,OLS_tab,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_count_out_30,firm,Ridge_tab,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_count_out_30,firm,RandomForest_tab,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_count_out_30,firm,GradientBoosting_tab,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_count_out_30,firm,XGBoost_tab,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_count_out_30,firm,LightGBM_tab,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_count_out_30,firm,XGBoost_graph,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_count_out_30,firm,XGBoost_static,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_count_out_30,firm,XGBoost_temporal,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_count_out_30,firm,Zero_tab,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_count_out_30,firm,Naive_tab,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_count_out_30,firm,HistoricalMean_tab,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_count_out_30,firm,OLS_tab,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_count_out_30,firm,Ridge_tab,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_count_out_30,firm,RandomForest_tab,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_count_out_30,firm,GradientBoosting_tab,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_count_out_30,firm,XGBoost_tab,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_count_out_30,firm,LightGBM_tab,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_count_out_30,firm,XGBoost_graph,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_count_out_30,firm,XGBoost_static,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_count_out_30,firm,XGBoost_temporal,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_count_out_30,firm,Zero_tab,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_count_out_30,firm,Naive_tab,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_count_out_30,firm,HistoricalMean_tab,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_count_out_30,firm,OLS_tab,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_count_out_30,firm,Ridge_tab,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_count_out_30,firm,RandomForest_tab,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_count_out_30,firm,GradientBoosting_tab,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_count_out_30,firm,XGBoost_tab,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_count_out_30,firm,LightGBM_tab,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_count_out_30,firm,XGBoost_graph,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_count_out_30,firm,XGBoost_static,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_count_out_30,firm,XGBoost_temporal,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_count_out_30,firm,Zero_tab,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_count_out_30,firm,Naive_tab,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_count_out_30,firm,HistoricalMean_tab,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_count_out_30,firm,OLS_tab,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_count_out_30,firm,Ridge_tab,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_count_out_30,firm,RandomForest_tab,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_count_out_30,firm,GradientBoosting_tab,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_count_out_30,firm,XGBoost_tab,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_count_out_30,firm,LightGBM_tab,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_count_out_30,firm,XGBoost_graph,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_count_out_30,firm,XGBoost_static,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_count_out_30,firm,XGBoost_temporal,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_count_out_30,firm,Zero_tab,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_count_out_30,firm,Naive_tab,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_count_out_30,firm,HistoricalMean_tab,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_count_out_30,firm,OLS_tab,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_count_out_30,firm,Ridge_tab,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_count_out_30,firm,RandomForest_tab,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_count_out_30,firm,GradientBoosting_tab,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_count_out_30,firm,XGBoost_tab,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_count_out_30,firm,LightGBM_tab,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_count_out_30,firm,XGBoost_graph,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_count_out_30,firm,XGBoost_static,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_count_out_30,firm,XGBoost_temporal,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_amount_out_30,firm,Zero_tab,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_amount_out_30,firm,Naive_tab,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_amount_out_30,firm,HistoricalMean_tab,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_amount_out_30,firm,OLS_tab,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_amount_out_30,firm,Ridge_tab,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_amount_out_30,firm,RandomForest_tab,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_amount_out_30,firm,GradientBoosting_tab,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_amount_out_30,firm,XGBoost_tab,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_amount_out_30,firm,LightGBM_tab,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_amount_out_30,firm,XGBoost_graph,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_amount_out_30,firm,XGBoost_static,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_amount_out_30,firm,XGBoost_temporal,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_amount_out_30,firm,Zero_tab,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_amount_out_30,firm,Naive_tab,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_amount_out_30,firm,HistoricalMean_tab,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_amount_out_30,firm,OLS_tab,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_amount_out_30,firm,Ridge_tab,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_amount_out_30,firm,RandomForest_tab,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_amount_out_30,firm,GradientBoosting_tab,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_amount_out_30,firm,XGBoost_tab,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_amount_out_30,firm,LightGBM_tab,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_amount_out_30,firm,XGBoost_graph,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_amount_out_30,firm,XGBoost_static,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_amount_out_30,firm,XGBoost_temporal,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_amount_out_30,firm,Zero_tab,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_amount_out_30,firm,Naive_tab,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_amount_out_30,firm,HistoricalMean_tab,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_amount_out_30,firm,OLS_tab,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_amount_out_30,firm,Ridge_tab,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_amount_out_30,firm,RandomForest_tab,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_amount_out_30,firm,GradientBoosting_tab,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_amount_out_30,firm,XGBoost_tab,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_amount_out_30,firm,LightGBM_tab,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_amount_out_30,firm,XGBoost_graph,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_amount_out_30,firm,XGBoost_static,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_amount_out_30,firm,XGBoost_temporal,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_amount_out_30,firm,Zero_tab,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_amount_out_30,firm,Naive_tab,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_amount_out_30,firm,HistoricalMean_tab,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_amount_out_30,firm,OLS_tab,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_amount_out_30,firm,Ridge_tab,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_amount_out_30,firm,RandomForest_tab,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_amount_out_30,firm,GradientBoosting_tab,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_amount_out_30,firm,XGBoost_tab,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_amount_out_30,firm,LightGBM_tab,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_amount_out_30,firm,XGBoost_graph,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_amount_out_30,firm,XGBoost_static,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_amount_out_30,firm,XGBoost_temporal,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_amount_out_30,firm,Zero_tab,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_amount_out_30,firm,Naive_tab,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_amount_out_30,firm,HistoricalMean_tab,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_amount_out_30,firm,OLS_tab,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_amount_out_30,firm,Ridge_tab,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_amount_out_30,firm,RandomForest_tab,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_amount_out_30,firm,GradientBoosting_tab,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_amount_out_30,firm,XGBoost_tab,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_amount_out_30,firm,LightGBM_tab,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_amount_out_30,firm,XGBoost_graph,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_amount_out_30,firm,XGBoost_static,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_amount_out_30,firm,XGBoost_temporal,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_mature_out_30,firm,Zero_tab,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_mature_out_30,firm,Naive_tab,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_mature_out_30,firm,HistoricalMean_tab,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_mature_out_30,firm,OLS_tab,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_mature_out_30,firm,Ridge_tab,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_mature_out_30,firm,RandomForest_tab,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_mature_out_30,firm,GradientBoosting_tab,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_mature_out_30,firm,XGBoost_tab,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_mature_out_30,firm,LightGBM_tab,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_mature_out_30,firm,XGBoost_graph,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_mature_out_30,firm,XGBoost_static,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_mature_out_30,firm,XGBoost_temporal,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_mature_out_30,firm,XGBoost_no_debtor,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_mature_out_30,firm,XGBoost_no_creditor,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_mature_out_30,firm,Zero_tab,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_mature_out_30,firm,Naive_tab,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_mature_out_30,firm,HistoricalMean_tab,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_mature_out_30,firm,OLS_tab,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_mature_out_30,firm,Ridge_tab,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_mature_out_30,firm,RandomForest_tab,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_mature_out_30,firm,GradientBoosting_tab,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_mature_out_30,firm,XGBoost_tab,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_mature_out_30,firm,LightGBM_tab,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_mature_out_30,firm,XGBoost_graph,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_mature_out_30,firm,XGBoost_static,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_mature_out_30,firm,XGBoost_temporal,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_mature_out_30,firm,XGBoost_no_debtor,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_mature_out_30,firm,XGBoost_no_creditor,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_mature_out_30,firm,Zero_tab,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_mature_out_30,firm,Naive_tab,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_mature_out_30,firm,HistoricalMean_tab,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_mature_out_30,firm,OLS_tab,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_mature_out_30,firm,Ridge_tab,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_mature_out_30,firm,RandomForest_tab,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_mature_out_30,firm,GradientBoosting_tab,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_mature_out_30,firm,XGBoost_tab,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_mature_out_30,firm,LightGBM_tab,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_mature_out_30,firm,XGBoost_graph,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_mature_out_30,firm,XGBoost_static,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_mature_out_30,firm,XGBoost_temporal,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_mature_out_30,firm,XGBoost_no_debtor,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_mature_out_30,firm,XGBoost_no_creditor,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_mature_out_30,firm,Zero_tab,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_mature_out_30,firm,Naive_tab,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_mature_out_30,firm,HistoricalMean_tab,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_mature_out_30,firm,OLS_tab,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_mature_out_30,firm,Ridge_tab,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_mature_out_30,firm,RandomForest_tab,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_mature_out_30,firm,GradientBoosting_tab,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_mature_out_30,firm,XGBoost_tab,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_mature_out_30,firm,LightGBM_tab,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_mature_out_30,firm,XGBoost_graph,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_mature_out_30,firm,XGBoost_static,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_mature_out_30,firm,XGBoost_temporal,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_mature_out_30,firm,XGBoost_no_debtor,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_mature_out_30,firm,XGBoost_no_creditor,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_mature_out_30,firm,Zero_tab,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_mature_out_30,firm,Naive_tab,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_mature_out_30,firm,HistoricalMean_tab,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_mature_out_30,firm,OLS_tab,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_mature_out_30,firm,Ridge_tab,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_mature_out_30,firm,RandomForest_tab,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_mature_out_30,firm,GradientBoosting_tab,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_mature_out_30,firm,XGBoost_tab,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_mature_out_30,firm,LightGBM_tab,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_mature_out_30,firm,XGBoost_graph,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_mature_out_30,firm,XGBoost_static,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_mature_out_30,firm,XGBoost_temporal,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_mature_out_30,firm,XGBoost_no_debtor,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_mature_out_30,firm,XGBoost_no_creditor,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_count_in_30,firm,Zero_tab,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_count_in_30,firm,Naive_tab,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_count_in_30,firm,HistoricalMean_tab,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_count_in_30,firm,OLS_tab,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_count_in_30,firm,Ridge_tab,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_count_in_30,firm,RandomForest_tab,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_count_in_30,firm,GradientBoosting_tab,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_count_in_30,firm,XGBoost_tab,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_count_in_30,firm,LightGBM_tab,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_count_in_30,firm,XGBoost_graph,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_count_in_30,firm,XGBoost_static,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_count_in_30,firm,XGBoost_temporal,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_count_in_30,firm,XGBoost_no_debtor,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_count_in_30,firm,XGBoost_no_creditor,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_count_in_30,firm,Zero_tab,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_count_in_30,firm,Naive_tab,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_count_in_30,firm,HistoricalMean_tab,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_count_in_30,firm,OLS_tab,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_count_in_30,firm,Ridge_tab,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_count_in_30,firm,RandomForest_tab,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_count_in_30,firm,GradientBoosting_tab,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_count_in_30,firm,XGBoost_tab,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_count_in_30,firm,LightGBM_tab,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_count_in_30,firm,XGBoost_graph,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_count_in_30,firm,XGBoost_static,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_count_in_30,firm,XGBoost_temporal,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_count_in_30,firm,XGBoost_no_debtor,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_count_in_30,firm,XGBoost_no_creditor,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_count_in_30,firm,Zero_tab,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_count_in_30,firm,Naive_tab,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_count_in_30,firm,HistoricalMean_tab,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_count_in_30,firm,OLS_tab,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_count_in_30,firm,Ridge_tab,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_count_in_30,firm,RandomForest_tab,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_count_in_30,firm,GradientBoosting_tab,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_count_in_30,firm,XGBoost_tab,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_count_in_30,firm,LightGBM_tab,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_count_in_30,firm,XGBoost_graph,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_count_in_30,firm,XGBoost_static,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_count_in_30,firm,XGBoost_temporal,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_count_in_30,firm,XGBoost_no_debtor,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_count_in_30,firm,XGBoost_no_creditor,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_count_in_30,firm,Zero_tab,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_count_in_30,firm,Naive_tab,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_count_in_30,firm,HistoricalMean_tab,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_count_in_30,firm,OLS_tab,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_count_in_30,firm,Ridge_tab,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_count_in_30,firm,RandomForest_tab,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_count_in_30,firm,GradientBoosting_tab,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_count_in_30,firm,XGBoost_tab,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_count_in_30,firm,LightGBM_tab,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_count_in_30,firm,XGBoost_graph,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_count_in_30,firm,XGBoost_static,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_count_in_30,firm,XGBoost_temporal,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_count_in_30,firm,XGBoost_no_debtor,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_count_in_30,firm,XGBoost_no_creditor,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_count_in_30,firm,Zero_tab,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_count_in_30,firm,Naive_tab,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_count_in_30,firm,HistoricalMean_tab,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_count_in_30,firm,OLS_tab,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_count_in_30,firm,Ridge_tab,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_count_in_30,firm,RandomForest_tab,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_count_in_30,firm,GradientBoosting_tab,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_count_in_30,firm,XGBoost_tab,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_count_in_30,firm,LightGBM_tab,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_count_in_30,firm,XGBoost_graph,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_count_in_30,firm,XGBoost_static,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_count_in_30,firm,XGBoost_temporal,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_count_in_30,firm,XGBoost_no_debtor,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_count_in_30,firm,XGBoost_no_creditor,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_amount_in_30,firm,Zero_tab,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_amount_in_30,firm,Naive_tab,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_amount_in_30,firm,HistoricalMean_tab,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_amount_in_30,firm,OLS_tab,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_amount_in_30,firm,Ridge_tab,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_amount_in_30,firm,RandomForest_tab,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_amount_in_30,firm,GradientBoosting_tab,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_amount_in_30,firm,XGBoost_tab,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_amount_in_30,firm,LightGBM_tab,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_amount_in_30,firm,XGBoost_graph,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_amount_in_30,firm,XGBoost_static,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_amount_in_30,firm,XGBoost_temporal,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_amount_in_30,firm,XGBoost_no_debtor,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_amount_in_30,firm,XGBoost_no_creditor,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_amount_in_30,firm,Zero_tab,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_amount_in_30,firm,Naive_tab,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_amount_in_30,firm,HistoricalMean_tab,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_amount_in_30,firm,OLS_tab,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_amount_in_30,firm,Ridge_tab,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_amount_in_30,firm,RandomForest_tab,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_amount_in_30,firm,GradientBoosting_tab,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_amount_in_30,firm,XGBoost_tab,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_amount_in_30,firm,LightGBM_tab,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_amount_in_30,firm,XGBoost_graph,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_amount_in_30,firm,XGBoost_static,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_amount_in_30,firm,XGBoost_temporal,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_amount_in_30,firm,XGBoost_no_debtor,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_amount_in_30,firm,XGBoost_no_creditor,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_amount_in_30,firm,Zero_tab,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_amount_in_30,firm,Naive_tab,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_amount_in_30,firm,HistoricalMean_tab,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_amount_in_30,firm,OLS_tab,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_amount_in_30,firm,Ridge_tab,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_amount_in_30,firm,RandomForest_tab,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_amount_in_30,firm,GradientBoosting_tab,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_amount_in_30,firm,XGBoost_tab,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_amount_in_30,firm,LightGBM_tab,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_amount_in_30,firm,XGBoost_graph,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_amount_in_30,firm,XGBoost_static,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_amount_in_30,firm,XGBoost_temporal,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_amount_in_30,firm,XGBoost_no_debtor,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_amount_in_30,firm,XGBoost_no_creditor,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_amount_in_30,firm,Zero_tab,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_amount_in_30,firm,Naive_tab,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_amount_in_30,firm,HistoricalMean_tab,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_amount_in_30,firm,OLS_tab,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_amount_in_30,firm,Ridge_tab,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_amount_in_30,firm,RandomForest_tab,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_amount_in_30,firm,GradientBoosting_tab,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_amount_in_30,firm,XGBoost_tab,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_amount_in_30,firm,LightGBM_tab,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_amount_in_30,firm,XGBoost_graph,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_amount_in_30,firm,XGBoost_static,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_amount_in_30,firm,XGBoost_temporal,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_amount_in_30,firm,XGBoost_no_debtor,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_amount_in_30,firm,XGBoost_no_creditor,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_amount_in_30,firm,Zero_tab,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_amount_in_30,firm,Naive_tab,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_amount_in_30,firm,HistoricalMean_tab,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_amount_in_30,firm,OLS_tab,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_amount_in_30,firm,Ridge_tab,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_amount_in_30,firm,RandomForest_tab,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_amount_in_30,firm,GradientBoosting_tab,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_amount_in_30,firm,XGBoost_tab,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_amount_in_30,firm,LightGBM_tab,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_amount_in_30,firm,XGBoost_graph,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_amount_in_30,firm,XGBoost_static,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_amount_in_30,firm,XGBoost_temporal,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_amount_in_30,firm,XGBoost_no_debtor,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_amount_in_30,firm,XGBoost_no_creditor,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_mature_in_30,firm,Zero_tab,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_mature_in_30,firm,Naive_tab,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_mature_in_30,firm,HistoricalMean_tab,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_mature_in_30,firm,OLS_tab,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_mature_in_30,firm,Ridge_tab,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_mature_in_30,firm,RandomForest_tab,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_mature_in_30,firm,GradientBoosting_tab,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_mature_in_30,firm,XGBoost_tab,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_mature_in_30,firm,LightGBM_tab,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_mature_in_30,firm,XGBoost_graph,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_mature_in_30,firm,XGBoost_static,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_mature_in_30,firm,XGBoost_temporal,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_mature_in_30,firm,XGBoost_no_debtor,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_mature_in_30,firm,XGBoost_no_creditor,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_mature_in_30,firm,Zero_tab,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_mature_in_30,firm,Naive_tab,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_mature_in_30,firm,HistoricalMean_tab,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_mature_in_30,firm,OLS_tab,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_mature_in_30,firm,Ridge_tab,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_mature_in_30,firm,RandomForest_tab,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_mature_in_30,firm,GradientBoosting_tab,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_mature_in_30,firm,XGBoost_tab,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_mature_in_30,firm,LightGBM_tab,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_mature_in_30,firm,XGBoost_graph,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_mature_in_30,firm,XGBoost_static,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_mature_in_30,firm,XGBoost_temporal,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_mature_in_30,firm,XGBoost_no_debtor,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_mature_in_30,firm,XGBoost_no_creditor,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_mature_in_30,firm,Zero_tab,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_mature_in_30,firm,Naive_tab,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_mature_in_30,firm,HistoricalMean_tab,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_mature_in_30,firm,OLS_tab,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_mature_in_30,firm,Ridge_tab,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_mature_in_30,firm,RandomForest_tab,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_mature_in_30,firm,GradientBoosting_tab,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_mature_in_30,firm,XGBoost_tab,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_mature_in_30,firm,LightGBM_tab,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_mature_in_30,firm,XGBoost_graph,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_mature_in_30,firm,XGBoost_static,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_mature_in_30,firm,XGBoost_temporal,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_mature_in_30,firm,XGBoost_no_debtor,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_mature_in_30,firm,XGBoost_no_creditor,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_mature_in_30,firm,Zero_tab,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_mature_in_30,firm,Naive_tab,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_mature_in_30,firm,HistoricalMean_tab,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_mature_in_30,firm,OLS_tab,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_mature_in_30,firm,Ridge_tab,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_mature_in_30,firm,RandomForest_tab,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_mature_in_30,firm,GradientBoosting_tab,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_mature_in_30,firm,XGBoost_tab,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_mature_in_30,firm,LightGBM_tab,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_mature_in_30,firm,XGBoost_graph,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_mature_in_30,firm,XGBoost_static,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_mature_in_30,firm,XGBoost_temporal,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_mature_in_30,firm,XGBoost_no_debtor,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_mature_in_30,firm,XGBoost_no_creditor,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_mature_in_30,firm,Zero_tab,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_mature_in_30,firm,Naive_tab,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_mature_in_30,firm,HistoricalMean_tab,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_mature_in_30,firm,OLS_tab,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_mature_in_30,firm,Ridge_tab,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_mature_in_30,firm,RandomForest_tab,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_mature_in_30,firm,GradientBoosting_tab,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_mature_in_30,firm,XGBoost_tab,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_mature_in_30,firm,LightGBM_tab,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_mature_in_30,firm,XGBoost_graph,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_mature_in_30,firm,XGBoost_static,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_mature_in_30,firm,XGBoost_temporal,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_mature_in_30,firm,XGBoost_no_debtor,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_mature_in_30,firm,XGBoost_no_creditor,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_count_out_60,firm,Zero_tab,2019,2018-04-30,2018-06-29,2018-07-31,2018-12-30,2019-01-31,2020-02-29
y_count_out_60,firm,Naive_tab,2019,2018-04-30,2018-06-29,2018-07-31,2018-12-30,2019-01-31,2020-02-29
y_count_out_60,firm,HistoricalMean_tab,2019,2018-04-30,2018-06-29,2018-07-31,2018-12-30,2019-01-31,2020-02-29
y_count_out_60,firm,XGBoost_tab,2019,2018-04-30,2018-06-29,2018-07-31,2018-12-30,2019-01-31,2020-02-29
y_count_out_60,firm,XGBoost_temporal,2019,2018-04-30,2018-06-29,2018-07-31,2018-12-30,2019-01-31,2020-02-29
y_count_out_60,firm,Zero_tab,2020,2019-04-30,2019-06-29,2019-07-31,2019-12-30,2020-01-31,2021-03-01
y_count_out_60,firm,Naive_tab,2020,2019-04-30,2019-06-29,2019-07-31,2019-12-30,2020-01-31,2021-03-01
y_count_out_60,firm,HistoricalMean_tab,2020,2019-04-30,2019-06-29,2019-07-31,2019-12-30,2020-01-31,2021-03-01
y_count_out_60,firm,XGBoost_tab,2020,2019-04-30,2019-06-29,2019-07-31,2019-12-30,2020-01-31,2021-03-01
y_count_out_60,firm,XGBoost_temporal,2020,2019-04-30,2019-06-29,2019-07-31,2019-12-30,2020-01-31,2021-03-01
y_count_out_60,firm,Zero_tab,2021,2020-04-30,2020-06-29,2020-07-31,2020-12-30,2021-01-31,2022-03-01
y_count_out_60,firm,Naive_tab,2021,2020-04-30,2020-06-29,2020-07-31,2020-12-30,2021-01-31,2022-03-01
y_count_out_60,firm,HistoricalMean_tab,2021,2020-04-30,2020-06-29,2020-07-31,2020-12-30,2021-01-31,2022-03-01
y_count_out_60,firm,XGBoost_tab,2021,2020-04-30,2020-06-29,2020-07-31,2020-12-30,2021-01-31,2022-03-01
y_count_out_60,firm,XGBoost_temporal,2021,2020-04-30,2020-06-29,2020-07-31,2020-12-30,2021-01-31,2022-03-01
y_count_out_60,firm,Zero_tab,2022,2021-04-30,2021-06-29,2021-07-31,2021-12-30,2022-01-31,2023-03-01
y_count_out_60,firm,Naive_tab,2022,2021-04-30,2021-06-29,2021-07-31,2021-12-30,2022-01-31,2023-03-01
y_count_out_60,firm,HistoricalMean_tab,2022,2021-04-30,2021-06-29,2021-07-31,2021-12-30,2022-01-31,2023-03-01
y_count_out_60,firm,XGBoost_tab,2022,2021-04-30,2021-06-29,2021-07-31,2021-12-30,2022-01-31,2023-03-01
y_count_out_60,firm,XGBoost_temporal,2022,2021-04-30,2021-06-29,2021-07-31,2021-12-30,2022-01-31,2023-03-01
y_count_out_60,firm,Zero_tab,2023,2022-04-30,2022-06-29,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_count_out_60,firm,Naive_tab,2023,2022-04-30,2022-06-29,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_count_out_60,firm,HistoricalMean_tab,2023,2022-04-30,2022-06-29,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_count_out_60,firm,XGBoost_tab,2023,2022-04-30,2022-06-29,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_count_out_60,firm,XGBoost_temporal,2023,2022-04-30,2022-06-29,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_amount_out_60,firm,Zero_tab,2019,2018-04-30,2018-06-29,2018-07-31,2018-12-30,2019-01-31,2020-02-29
y_amount_out_60,firm,Naive_tab,2019,2018-04-30,2018-06-29,2018-07-31,2018-12-30,2019-01-31,2020-02-29
y_amount_out_60,firm,HistoricalMean_tab,2019,2018-04-30,2018-06-29,2018-07-31,2018-12-30,2019-01-31,2020-02-29
y_amount_out_60,firm,XGBoost_tab,2019,2018-04-30,2018-06-29,2018-07-31,2018-12-30,2019-01-31,2020-02-29
y_amount_out_60,firm,XGBoost_temporal,2019,2018-04-30,2018-06-29,2018-07-31,2018-12-30,2019-01-31,2020-02-29
y_amount_out_60,firm,Zero_tab,2020,2019-04-30,2019-06-29,2019-07-31,2019-12-30,2020-01-31,2021-03-01
y_amount_out_60,firm,Naive_tab,2020,2019-04-30,2019-06-29,2019-07-31,2019-12-30,2020-01-31,2021-03-01
y_amount_out_60,firm,HistoricalMean_tab,2020,2019-04-30,2019-06-29,2019-07-31,2019-12-30,2020-01-31,2021-03-01
y_amount_out_60,firm,XGBoost_tab,2020,2019-04-30,2019-06-29,2019-07-31,2019-12-30,2020-01-31,2021-03-01
y_amount_out_60,firm,XGBoost_temporal,2020,2019-04-30,2019-06-29,2019-07-31,2019-12-30,2020-01-31,2021-03-01
y_amount_out_60,firm,Zero_tab,2021,2020-04-30,2020-06-29,2020-07-31,2020-12-30,2021-01-31,2022-03-01
y_amount_out_60,firm,Naive_tab,2021,2020-04-30,2020-06-29,2020-07-31,2020-12-30,2021-01-31,2022-03-01
y_amount_out_60,firm,HistoricalMean_tab,2021,2020-04-30,2020-06-29,2020-07-31,2020-12-30,2021-01-31,2022-03-01
y_amount_out_60,firm,XGBoost_tab,2021,2020-04-30,2020-06-29,2020-07-31,2020-12-30,2021-01-31,2022-03-01
y_amount_out_60,firm,XGBoost_temporal,2021,2020-04-30,2020-06-29,2020-07-31,2020-12-30,2021-01-31,2022-03-01
y_amount_out_60,firm,Zero_tab,2022,2021-04-30,2021-06-29,2021-07-31,2021-12-30,2022-01-31,2023-03-01
y_amount_out_60,firm,Naive_tab,2022,2021-04-30,2021-06-29,2021-07-31,2021-12-30,2022-01-31,2023-03-01
y_amount_out_60,firm,HistoricalMean_tab,2022,2021-04-30,2021-06-29,2021-07-31,2021-12-30,2022-01-31,2023-03-01
y_amount_out_60,firm,XGBoost_tab,2022,2021-04-30,2021-06-29,2021-07-31,2021-12-30,2022-01-31,2023-03-01
y_amount_out_60,firm,XGBoost_temporal,2022,2021-04-30,2021-06-29,2021-07-31,2021-12-30,2022-01-31,2023-03-01
y_amount_out_60,firm,Zero_tab,2023,2022-04-30,2022-06-29,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_amount_out_60,firm,Naive_tab,2023,2022-04-30,2022-06-29,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_amount_out_60,firm,HistoricalMean_tab,2023,2022-04-30,2022-06-29,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_amount_out_60,firm,XGBoost_tab,2023,2022-04-30,2022-06-29,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_amount_out_60,firm,XGBoost_temporal,2023,2022-04-30,2022-06-29,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_mature_out_60,firm,Zero_tab,2019,2018-04-30,2018-06-29,2018-07-31,2018-12-30,2019-01-31,2020-02-29
y_mature_out_60,firm,Naive_tab,2019,2018-04-30,2018-06-29,2018-07-31,2018-12-30,2019-01-31,2020-02-29
y_mature_out_60,firm,HistoricalMean_tab,2019,2018-04-30,2018-06-29,2018-07-31,2018-12-30,2019-01-31,2020-02-29
y_mature_out_60,firm,XGBoost_tab,2019,2018-04-30,2018-06-29,2018-07-31,2018-12-30,2019-01-31,2020-02-29
y_mature_out_60,firm,XGBoost_temporal,2019,2018-04-30,2018-06-29,2018-07-31,2018-12-30,2019-01-31,2020-02-29
y_mature_out_60,firm,Zero_tab,2020,2019-04-30,2019-06-29,2019-07-31,2019-12-30,2020-01-31,2021-03-01
y_mature_out_60,firm,Naive_tab,2020,2019-04-30,2019-06-29,2019-07-31,2019-12-30,2020-01-31,2021-03-01
y_mature_out_60,firm,HistoricalMean_tab,2020,2019-04-30,2019-06-29,2019-07-31,2019-12-30,2020-01-31,2021-03-01
y_mature_out_60,firm,XGBoost_tab,2020,2019-04-30,2019-06-29,2019-07-31,2019-12-30,2020-01-31,2021-03-01
y_mature_out_60,firm,XGBoost_temporal,2020,2019-04-30,2019-06-29,2019-07-31,2019-12-30,2020-01-31,2021-03-01
y_mature_out_60,firm,Zero_tab,2021,2020-04-30,2020-06-29,2020-07-31,2020-12-30,2021-01-31,2022-03-01
y_mature_out_60,firm,Naive_tab,2021,2020-04-30,2020-06-29,2020-07-31,2020-12-30,2021-01-31,2022-03-01
y_mature_out_60,firm,HistoricalMean_tab,2021,2020-04-30,2020-06-29,2020-07-31,2020-12-30,2021-01-31,2022-03-01
y_mature_out_60,firm,XGBoost_tab,2021,2020-04-30,2020-06-29,2020-07-31,2020-12-30,2021-01-31,2022-03-01
y_mature_out_60,firm,XGBoost_temporal,2021,2020-04-30,2020-06-29,2020-07-31,2020-12-30,2021-01-31,2022-03-01
y_mature_out_60,firm,Zero_tab,2022,2021-04-30,2021-06-29,2021-07-31,2021-12-30,2022-01-31,2023-03-01
y_mature_out_60,firm,Naive_tab,2022,2021-04-30,2021-06-29,2021-07-31,2021-12-30,2022-01-31,2023-03-01
y_mature_out_60,firm,HistoricalMean_tab,2022,2021-04-30,2021-06-29,2021-07-31,2021-12-30,2022-01-31,2023-03-01
y_mature_out_60,firm,XGBoost_tab,2022,2021-04-30,2021-06-29,2021-07-31,2021-12-30,2022-01-31,2023-03-01
y_mature_out_60,firm,XGBoost_temporal,2022,2021-04-30,2021-06-29,2021-07-31,2021-12-30,2022-01-31,2023-03-01
y_mature_out_60,firm,Zero_tab,2023,2022-04-30,2022-06-29,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_mature_out_60,firm,Naive_tab,2023,2022-04-30,2022-06-29,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_mature_out_60,firm,HistoricalMean_tab,2023,2022-04-30,2022-06-29,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_mature_out_60,firm,XGBoost_tab,2023,2022-04-30,2022-06-29,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_mature_out_60,firm,XGBoost_temporal,2023,2022-04-30,2022-06-29,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_count_out_90,firm,Zero_tab,2019,2018-03-31,2018-06-29,2018-07-31,2018-12-29,2019-01-31,2020-03-30
y_count_out_90,firm,Naive_tab,2019,2018-03-31,2018-06-29,2018-07-31,2018-12-29,2019-01-31,2020-03-30
y_count_out_90,firm,HistoricalMean_tab,2019,2018-03-31,2018-06-29,2018-07-31,2018-12-29,2019-01-31,2020-03-30
y_count_out_90,firm,XGBoost_tab,2019,2018-03-31,2018-06-29,2018-07-31,2018-12-29,2019-01-31,2020-03-30
y_count_out_90,firm,XGBoost_temporal,2019,2018-03-31,2018-06-29,2018-07-31,2018-12-29,2019-01-31,2020-03-30
y_count_out_90,firm,Zero_tab,2020,2019-03-31,2019-06-29,2019-07-31,2019-12-29,2020-01-31,2021-03-31
y_count_out_90,firm,Naive_tab,2020,2019-03-31,2019-06-29,2019-07-31,2019-12-29,2020-01-31,2021-03-31
y_count_out_90,firm,HistoricalMean_tab,2020,2019-03-31,2019-06-29,2019-07-31,2019-12-29,2020-01-31,2021-03-31
y_count_out_90,firm,XGBoost_tab,2020,2019-03-31,2019-06-29,2019-07-31,2019-12-29,2020-01-31,2021-03-31
y_count_out_90,firm,XGBoost_temporal,2020,2019-03-31,2019-06-29,2019-07-31,2019-12-29,2020-01-31,2021-03-31
y_count_out_90,firm,Zero_tab,2021,2020-03-31,2020-06-29,2020-07-31,2020-12-29,2021-01-31,2022-03-31
y_count_out_90,firm,Naive_tab,2021,2020-03-31,2020-06-29,2020-07-31,2020-12-29,2021-01-31,2022-03-31
y_count_out_90,firm,HistoricalMean_tab,2021,2020-03-31,2020-06-29,2020-07-31,2020-12-29,2021-01-31,2022-03-31
y_count_out_90,firm,XGBoost_tab,2021,2020-03-31,2020-06-29,2020-07-31,2020-12-29,2021-01-31,2022-03-31
y_count_out_90,firm,XGBoost_temporal,2021,2020-03-31,2020-06-29,2020-07-31,2020-12-29,2021-01-31,2022-03-31
y_count_out_90,firm,Zero_tab,2022,2021-03-31,2021-06-29,2021-07-31,2021-12-29,2022-01-31,2023-03-31
y_count_out_90,firm,Naive_tab,2022,2021-03-31,2021-06-29,2021-07-31,2021-12-29,2022-01-31,2023-03-31
y_count_out_90,firm,HistoricalMean_tab,2022,2021-03-31,2021-06-29,2021-07-31,2021-12-29,2022-01-31,2023-03-31
y_count_out_90,firm,XGBoost_tab,2022,2021-03-31,2021-06-29,2021-07-31,2021-12-29,2022-01-31,2023-03-31
y_count_out_90,firm,XGBoost_temporal,2022,2021-03-31,2021-06-29,2021-07-31,2021-12-29,2022-01-31,2023-03-31
y_count_out_90,firm,Zero_tab,2023,2022-03-31,2022-06-29,2022-07-31,2022-12-29,2023-01-31,2023-12-29
y_count_out_90,firm,Naive_tab,2023,2022-03-31,2022-06-29,2022-07-31,2022-12-29,2023-01-31,2023-12-29
y_count_out_90,firm,HistoricalMean_tab,2023,2022-03-31,2022-06-29,2022-07-31,2022-12-29,2023-01-31,2023-12-29
y_count_out_90,firm,XGBoost_tab,2023,2022-03-31,2022-06-29,2022-07-31,2022-12-29,2023-01-31,2023-12-29
y_count_out_90,firm,XGBoost_temporal,2023,2022-03-31,2022-06-29,2022-07-31,2022-12-29,2023-01-31,2023-12-29
y_amount_out_90,firm,Zero_tab,2019,2018-03-31,2018-06-29,2018-07-31,2018-12-29,2019-01-31,2020-03-30
y_amount_out_90,firm,Naive_tab,2019,2018-03-31,2018-06-29,2018-07-31,2018-12-29,2019-01-31,2020-03-30
y_amount_out_90,firm,HistoricalMean_tab,2019,2018-03-31,2018-06-29,2018-07-31,2018-12-29,2019-01-31,2020-03-30
y_amount_out_90,firm,XGBoost_tab,2019,2018-03-31,2018-06-29,2018-07-31,2018-12-29,2019-01-31,2020-03-30
y_amount_out_90,firm,XGBoost_temporal,2019,2018-03-31,2018-06-29,2018-07-31,2018-12-29,2019-01-31,2020-03-30
y_amount_out_90,firm,Zero_tab,2020,2019-03-31,2019-06-29,2019-07-31,2019-12-29,2020-01-31,2021-03-31
y_amount_out_90,firm,Naive_tab,2020,2019-03-31,2019-06-29,2019-07-31,2019-12-29,2020-01-31,2021-03-31
y_amount_out_90,firm,HistoricalMean_tab,2020,2019-03-31,2019-06-29,2019-07-31,2019-12-29,2020-01-31,2021-03-31
y_amount_out_90,firm,XGBoost_tab,2020,2019-03-31,2019-06-29,2019-07-31,2019-12-29,2020-01-31,2021-03-31
y_amount_out_90,firm,XGBoost_temporal,2020,2019-03-31,2019-06-29,2019-07-31,2019-12-29,2020-01-31,2021-03-31
y_amount_out_90,firm,Zero_tab,2021,2020-03-31,2020-06-29,2020-07-31,2020-12-29,2021-01-31,2022-03-31
y_amount_out_90,firm,Naive_tab,2021,2020-03-31,2020-06-29,2020-07-31,2020-12-29,2021-01-31,2022-03-31
y_amount_out_90,firm,HistoricalMean_tab,2021,2020-03-31,2020-06-29,2020-07-31,2020-12-29,2021-01-31,2022-03-31
y_amount_out_90,firm,XGBoost_tab,2021,2020-03-31,2020-06-29,2020-07-31,2020-12-29,2021-01-31,2022-03-31
y_amount_out_90,firm,XGBoost_temporal,2021,2020-03-31,2020-06-29,2020-07-31,2020-12-29,2021-01-31,2022-03-31
y_amount_out_90,firm,Zero_tab,2022,2021-03-31,2021-06-29,2021-07-31,2021-12-29,2022-01-31,2023-03-31
y_amount_out_90,firm,Naive_tab,2022,2021-03-31,2021-06-29,2021-07-31,2021-12-29,2022-01-31,2023-03-31
y_amount_out_90,firm,HistoricalMean_tab,2022,2021-03-31,2021-06-29,2021-07-31,2021-12-29,2022-01-31,2023-03-31
y_amount_out_90,firm,XGBoost_tab,2022,2021-03-31,2021-06-29,2021-07-31,2021-12-29,2022-01-31,2023-03-31
y_amount_out_90,firm,XGBoost_temporal,2022,2021-03-31,2021-06-29,2021-07-31,2021-12-29,2022-01-31,2023-03-31
y_amount_out_90,firm,Zero_tab,2023,2022-03-31,2022-06-29,2022-07-31,2022-12-29,2023-01-31,2023-12-29
y_amount_out_90,firm,Naive_tab,2023,2022-03-31,2022-06-29,2022-07-31,2022-12-29,2023-01-31,2023-12-29
y_amount_out_90,firm,HistoricalMean_tab,2023,2022-03-31,2022-06-29,2022-07-31,2022-12-29,2023-01-31,2023-12-29
y_amount_out_90,firm,XGBoost_tab,2023,2022-03-31,2022-06-29,2022-07-31,2022-12-29,2023-01-31,2023-12-29
y_amount_out_90,firm,XGBoost_temporal,2023,2022-03-31,2022-06-29,2022-07-31,2022-12-29,2023-01-31,2023-12-29
y_mature_out_90,firm,Zero_tab,2019,2018-03-31,2018-06-29,2018-07-31,2018-12-29,2019-01-31,2020-03-30
y_mature_out_90,firm,Naive_tab,2019,2018-03-31,2018-06-29,2018-07-31,2018-12-29,2019-01-31,2020-03-30
y_mature_out_90,firm,HistoricalMean_tab,2019,2018-03-31,2018-06-29,2018-07-31,2018-12-29,2019-01-31,2020-03-30
y_mature_out_90,firm,XGBoost_tab,2019,2018-03-31,2018-06-29,2018-07-31,2018-12-29,2019-01-31,2020-03-30
y_mature_out_90,firm,XGBoost_temporal,2019,2018-03-31,2018-06-29,2018-07-31,2018-12-29,2019-01-31,2020-03-30
y_mature_out_90,firm,Zero_tab,2020,2019-03-31,2019-06-29,2019-07-31,2019-12-29,2020-01-31,2021-03-31
y_mature_out_90,firm,Naive_tab,2020,2019-03-31,2019-06-29,2019-07-31,2019-12-29,2020-01-31,2021-03-31
y_mature_out_90,firm,HistoricalMean_tab,2020,2019-03-31,2019-06-29,2019-07-31,2019-12-29,2020-01-31,2021-03-31
y_mature_out_90,firm,XGBoost_tab,2020,2019-03-31,2019-06-29,2019-07-31,2019-12-29,2020-01-31,2021-03-31
y_mature_out_90,firm,XGBoost_temporal,2020,2019-03-31,2019-06-29,2019-07-31,2019-12-29,2020-01-31,2021-03-31
y_mature_out_90,firm,Zero_tab,2021,2020-03-31,2020-06-29,2020-07-31,2020-12-29,2021-01-31,2022-03-31
y_mature_out_90,firm,Naive_tab,2021,2020-03-31,2020-06-29,2020-07-31,2020-12-29,2021-01-31,2022-03-31
y_mature_out_90,firm,HistoricalMean_tab,2021,2020-03-31,2020-06-29,2020-07-31,2020-12-29,2021-01-31,2022-03-31
y_mature_out_90,firm,XGBoost_tab,2021,2020-03-31,2020-06-29,2020-07-31,2020-12-29,2021-01-31,2022-03-31
y_mature_out_90,firm,XGBoost_temporal,2021,2020-03-31,2020-06-29,2020-07-31,2020-12-29,2021-01-31,2022-03-31
y_mature_out_90,firm,Zero_tab,2022,2021-03-31,2021-06-29,2021-07-31,2021-12-29,2022-01-31,2023-03-31
y_mature_out_90,firm,Naive_tab,2022,2021-03-31,2021-06-29,2021-07-31,2021-12-29,2022-01-31,2023-03-31
y_mature_out_90,firm,HistoricalMean_tab,2022,2021-03-31,2021-06-29,2021-07-31,2021-12-29,2022-01-31,2023-03-31
y_mature_out_90,firm,XGBoost_tab,2022,2021-03-31,2021-06-29,2021-07-31,2021-12-29,2022-01-31,2023-03-31
y_mature_out_90,firm,XGBoost_temporal,2022,2021-03-31,2021-06-29,2021-07-31,2021-12-29,2022-01-31,2023-03-31
y_mature_out_90,firm,Zero_tab,2023,2022-03-31,2022-06-29,2022-07-31,2022-12-29,2023-01-31,2023-12-29
y_mature_out_90,firm,Naive_tab,2023,2022-03-31,2022-06-29,2022-07-31,2022-12-29,2023-01-31,2023-12-29
y_mature_out_90,firm,HistoricalMean_tab,2023,2022-03-31,2022-06-29,2022-07-31,2022-12-29,2023-01-31,2023-12-29
y_mature_out_90,firm,XGBoost_tab,2023,2022-03-31,2022-06-29,2022-07-31,2022-12-29,2023-01-31,2023-12-29
y_mature_out_90,firm,XGBoost_temporal,2023,2022-03-31,2022-06-29,2022-07-31,2022-12-29,2023-01-31,2023-12-29
y_count_30,network,Zero_tab,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_count_30,network,Naive_tab,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_count_30,network,HistoricalMean_tab,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_count_30,network,Ridge_tab,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_count_30,network,XGBoost_tab,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_count_30,network,XGBoost_graph,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_count_30,network,Zero_tab,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_count_30,network,Naive_tab,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_count_30,network,HistoricalMean_tab,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_count_30,network,Ridge_tab,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_count_30,network,XGBoost_tab,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_count_30,network,XGBoost_graph,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_count_30,network,Zero_tab,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_count_30,network,Naive_tab,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_count_30,network,HistoricalMean_tab,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_count_30,network,Ridge_tab,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_count_30,network,XGBoost_tab,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_count_30,network,XGBoost_graph,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_count_30,network,Zero_tab,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_count_30,network,Naive_tab,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_count_30,network,HistoricalMean_tab,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_count_30,network,Ridge_tab,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_count_30,network,XGBoost_tab,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_count_30,network,XGBoost_graph,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_count_30,network,Zero_tab,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_count_30,network,Naive_tab,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_count_30,network,HistoricalMean_tab,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_count_30,network,Ridge_tab,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_count_30,network,XGBoost_tab,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_count_30,network,XGBoost_graph,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_amount_30,network,Zero_tab,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_amount_30,network,Naive_tab,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_amount_30,network,HistoricalMean_tab,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_amount_30,network,Ridge_tab,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_amount_30,network,XGBoost_tab,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_amount_30,network,XGBoost_graph,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_amount_30,network,Zero_tab,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_amount_30,network,Naive_tab,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_amount_30,network,HistoricalMean_tab,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_amount_30,network,Ridge_tab,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_amount_30,network,XGBoost_tab,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_amount_30,network,XGBoost_graph,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_amount_30,network,Zero_tab,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_amount_30,network,Naive_tab,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_amount_30,network,HistoricalMean_tab,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_amount_30,network,Ridge_tab,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_amount_30,network,XGBoost_tab,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_amount_30,network,XGBoost_graph,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_amount_30,network,Zero_tab,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_amount_30,network,Naive_tab,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_amount_30,network,HistoricalMean_tab,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_amount_30,network,Ridge_tab,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_amount_30,network,XGBoost_tab,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_amount_30,network,XGBoost_graph,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_amount_30,network,Zero_tab,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_amount_30,network,Naive_tab,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_amount_30,network,HistoricalMean_tab,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_amount_30,network,Ridge_tab,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_amount_30,network,XGBoost_tab,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_amount_30,network,XGBoost_graph,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_weighted_30,network,Zero_tab,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_weighted_30,network,Naive_tab,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_weighted_30,network,HistoricalMean_tab,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_weighted_30,network,Ridge_tab,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_weighted_30,network,XGBoost_tab,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_weighted_30,network,XGBoost_graph,2019,2018-05-31,2018-06-30,2018-07-31,2018-12-30,2019-01-31,2020-01-30
y_weighted_30,network,Zero_tab,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_weighted_30,network,Naive_tab,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_weighted_30,network,HistoricalMean_tab,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_weighted_30,network,Ridge_tab,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_weighted_30,network,XGBoost_tab,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_weighted_30,network,XGBoost_graph,2020,2019-05-31,2019-06-30,2019-07-31,2019-12-30,2020-01-31,2021-01-30
y_weighted_30,network,Zero_tab,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_weighted_30,network,Naive_tab,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_weighted_30,network,HistoricalMean_tab,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_weighted_30,network,Ridge_tab,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_weighted_30,network,XGBoost_tab,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_weighted_30,network,XGBoost_graph,2021,2020-05-31,2020-06-30,2020-07-31,2020-12-30,2021-01-31,2022-01-30
y_weighted_30,network,Zero_tab,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_weighted_30,network,Naive_tab,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_weighted_30,network,HistoricalMean_tab,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_weighted_30,network,Ridge_tab,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_weighted_30,network,XGBoost_tab,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_weighted_30,network,XGBoost_graph,2022,2021-05-31,2021-06-30,2021-07-31,2021-12-30,2022-01-31,2023-01-30
y_weighted_30,network,Zero_tab,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_weighted_30,network,Naive_tab,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_weighted_30,network,HistoricalMean_tab,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_weighted_30,network,Ridge_tab,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_weighted_30,network,XGBoost_tab,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_weighted_30,network,XGBoost_graph,2023,2022-05-31,2022-06-30,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_count_60,network,Zero_tab,2019,2018-04-30,2018-06-29,2018-07-31,2018-12-30,2019-01-31,2020-02-29
y_count_60,network,Naive_tab,2019,2018-04-30,2018-06-29,2018-07-31,2018-12-30,2019-01-31,2020-02-29
y_count_60,network,HistoricalMean_tab,2019,2018-04-30,2018-06-29,2018-07-31,2018-12-30,2019-01-31,2020-02-29
y_count_60,network,Ridge_tab,2019,2018-04-30,2018-06-29,2018-07-31,2018-12-30,2019-01-31,2020-02-29
y_count_60,network,XGBoost_tab,2019,2018-04-30,2018-06-29,2018-07-31,2018-12-30,2019-01-31,2020-02-29
y_count_60,network,XGBoost_graph,2019,2018-04-30,2018-06-29,2018-07-31,2018-12-30,2019-01-31,2020-02-29
y_count_60,network,Zero_tab,2020,2019-04-30,2019-06-29,2019-07-31,2019-12-30,2020-01-31,2021-03-01
y_count_60,network,Naive_tab,2020,2019-04-30,2019-06-29,2019-07-31,2019-12-30,2020-01-31,2021-03-01
y_count_60,network,HistoricalMean_tab,2020,2019-04-30,2019-06-29,2019-07-31,2019-12-30,2020-01-31,2021-03-01
y_count_60,network,Ridge_tab,2020,2019-04-30,2019-06-29,2019-07-31,2019-12-30,2020-01-31,2021-03-01
y_count_60,network,XGBoost_tab,2020,2019-04-30,2019-06-29,2019-07-31,2019-12-30,2020-01-31,2021-03-01
y_count_60,network,XGBoost_graph,2020,2019-04-30,2019-06-29,2019-07-31,2019-12-30,2020-01-31,2021-03-01
y_count_60,network,Zero_tab,2021,2020-04-30,2020-06-29,2020-07-31,2020-12-30,2021-01-31,2022-03-01
y_count_60,network,Naive_tab,2021,2020-04-30,2020-06-29,2020-07-31,2020-12-30,2021-01-31,2022-03-01
y_count_60,network,HistoricalMean_tab,2021,2020-04-30,2020-06-29,2020-07-31,2020-12-30,2021-01-31,2022-03-01
y_count_60,network,Ridge_tab,2021,2020-04-30,2020-06-29,2020-07-31,2020-12-30,2021-01-31,2022-03-01
y_count_60,network,XGBoost_tab,2021,2020-04-30,2020-06-29,2020-07-31,2020-12-30,2021-01-31,2022-03-01
y_count_60,network,XGBoost_graph,2021,2020-04-30,2020-06-29,2020-07-31,2020-12-30,2021-01-31,2022-03-01
y_count_60,network,Zero_tab,2022,2021-04-30,2021-06-29,2021-07-31,2021-12-30,2022-01-31,2023-03-01
y_count_60,network,Naive_tab,2022,2021-04-30,2021-06-29,2021-07-31,2021-12-30,2022-01-31,2023-03-01
y_count_60,network,HistoricalMean_tab,2022,2021-04-30,2021-06-29,2021-07-31,2021-12-30,2022-01-31,2023-03-01
y_count_60,network,Ridge_tab,2022,2021-04-30,2021-06-29,2021-07-31,2021-12-30,2022-01-31,2023-03-01
y_count_60,network,XGBoost_tab,2022,2021-04-30,2021-06-29,2021-07-31,2021-12-30,2022-01-31,2023-03-01
y_count_60,network,XGBoost_graph,2022,2021-04-30,2021-06-29,2021-07-31,2021-12-30,2022-01-31,2023-03-01
y_count_60,network,Zero_tab,2023,2022-04-30,2022-06-29,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_count_60,network,Naive_tab,2023,2022-04-30,2022-06-29,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_count_60,network,HistoricalMean_tab,2023,2022-04-30,2022-06-29,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_count_60,network,Ridge_tab,2023,2022-04-30,2022-06-29,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_count_60,network,XGBoost_tab,2023,2022-04-30,2022-06-29,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_count_60,network,XGBoost_graph,2023,2022-04-30,2022-06-29,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_amount_60,network,Zero_tab,2019,2018-04-30,2018-06-29,2018-07-31,2018-12-30,2019-01-31,2020-02-29
y_amount_60,network,Naive_tab,2019,2018-04-30,2018-06-29,2018-07-31,2018-12-30,2019-01-31,2020-02-29
y_amount_60,network,HistoricalMean_tab,2019,2018-04-30,2018-06-29,2018-07-31,2018-12-30,2019-01-31,2020-02-29
y_amount_60,network,Ridge_tab,2019,2018-04-30,2018-06-29,2018-07-31,2018-12-30,2019-01-31,2020-02-29
y_amount_60,network,XGBoost_tab,2019,2018-04-30,2018-06-29,2018-07-31,2018-12-30,2019-01-31,2020-02-29
y_amount_60,network,XGBoost_graph,2019,2018-04-30,2018-06-29,2018-07-31,2018-12-30,2019-01-31,2020-02-29
y_amount_60,network,Zero_tab,2020,2019-04-30,2019-06-29,2019-07-31,2019-12-30,2020-01-31,2021-03-01
y_amount_60,network,Naive_tab,2020,2019-04-30,2019-06-29,2019-07-31,2019-12-30,2020-01-31,2021-03-01
y_amount_60,network,HistoricalMean_tab,2020,2019-04-30,2019-06-29,2019-07-31,2019-12-30,2020-01-31,2021-03-01
y_amount_60,network,Ridge_tab,2020,2019-04-30,2019-06-29,2019-07-31,2019-12-30,2020-01-31,2021-03-01
y_amount_60,network,XGBoost_tab,2020,2019-04-30,2019-06-29,2019-07-31,2019-12-30,2020-01-31,2021-03-01
y_amount_60,network,XGBoost_graph,2020,2019-04-30,2019-06-29,2019-07-31,2019-12-30,2020-01-31,2021-03-01
y_amount_60,network,Zero_tab,2021,2020-04-30,2020-06-29,2020-07-31,2020-12-30,2021-01-31,2022-03-01
y_amount_60,network,Naive_tab,2021,2020-04-30,2020-06-29,2020-07-31,2020-12-30,2021-01-31,2022-03-01
y_amount_60,network,HistoricalMean_tab,2021,2020-04-30,2020-06-29,2020-07-31,2020-12-30,2021-01-31,2022-03-01
y_amount_60,network,Ridge_tab,2021,2020-04-30,2020-06-29,2020-07-31,2020-12-30,2021-01-31,2022-03-01
y_amount_60,network,XGBoost_tab,2021,2020-04-30,2020-06-29,2020-07-31,2020-12-30,2021-01-31,2022-03-01
y_amount_60,network,XGBoost_graph,2021,2020-04-30,2020-06-29,2020-07-31,2020-12-30,2021-01-31,2022-03-01
y_amount_60,network,Zero_tab,2022,2021-04-30,2021-06-29,2021-07-31,2021-12-30,2022-01-31,2023-03-01
y_amount_60,network,Naive_tab,2022,2021-04-30,2021-06-29,2021-07-31,2021-12-30,2022-01-31,2023-03-01
y_amount_60,network,HistoricalMean_tab,2022,2021-04-30,2021-06-29,2021-07-31,2021-12-30,2022-01-31,2023-03-01
y_amount_60,network,Ridge_tab,2022,2021-04-30,2021-06-29,2021-07-31,2021-12-30,2022-01-31,2023-03-01
y_amount_60,network,XGBoost_tab,2022,2021-04-30,2021-06-29,2021-07-31,2021-12-30,2022-01-31,2023-03-01
y_amount_60,network,XGBoost_graph,2022,2021-04-30,2021-06-29,2021-07-31,2021-12-30,2022-01-31,2023-03-01
y_amount_60,network,Zero_tab,2023,2022-04-30,2022-06-29,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_amount_60,network,Naive_tab,2023,2022-04-30,2022-06-29,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_amount_60,network,HistoricalMean_tab,2023,2022-04-30,2022-06-29,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_amount_60,network,Ridge_tab,2023,2022-04-30,2022-06-29,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_amount_60,network,XGBoost_tab,2023,2022-04-30,2022-06-29,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_amount_60,network,XGBoost_graph,2023,2022-04-30,2022-06-29,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_weighted_60,network,Zero_tab,2019,2018-04-30,2018-06-29,2018-07-31,2018-12-30,2019-01-31,2020-02-29
y_weighted_60,network,Naive_tab,2019,2018-04-30,2018-06-29,2018-07-31,2018-12-30,2019-01-31,2020-02-29
y_weighted_60,network,HistoricalMean_tab,2019,2018-04-30,2018-06-29,2018-07-31,2018-12-30,2019-01-31,2020-02-29
y_weighted_60,network,Ridge_tab,2019,2018-04-30,2018-06-29,2018-07-31,2018-12-30,2019-01-31,2020-02-29
y_weighted_60,network,XGBoost_tab,2019,2018-04-30,2018-06-29,2018-07-31,2018-12-30,2019-01-31,2020-02-29
y_weighted_60,network,XGBoost_graph,2019,2018-04-30,2018-06-29,2018-07-31,2018-12-30,2019-01-31,2020-02-29
y_weighted_60,network,Zero_tab,2020,2019-04-30,2019-06-29,2019-07-31,2019-12-30,2020-01-31,2021-03-01
y_weighted_60,network,Naive_tab,2020,2019-04-30,2019-06-29,2019-07-31,2019-12-30,2020-01-31,2021-03-01
y_weighted_60,network,HistoricalMean_tab,2020,2019-04-30,2019-06-29,2019-07-31,2019-12-30,2020-01-31,2021-03-01
y_weighted_60,network,Ridge_tab,2020,2019-04-30,2019-06-29,2019-07-31,2019-12-30,2020-01-31,2021-03-01
y_weighted_60,network,XGBoost_tab,2020,2019-04-30,2019-06-29,2019-07-31,2019-12-30,2020-01-31,2021-03-01
y_weighted_60,network,XGBoost_graph,2020,2019-04-30,2019-06-29,2019-07-31,2019-12-30,2020-01-31,2021-03-01
y_weighted_60,network,Zero_tab,2021,2020-04-30,2020-06-29,2020-07-31,2020-12-30,2021-01-31,2022-03-01
y_weighted_60,network,Naive_tab,2021,2020-04-30,2020-06-29,2020-07-31,2020-12-30,2021-01-31,2022-03-01
y_weighted_60,network,HistoricalMean_tab,2021,2020-04-30,2020-06-29,2020-07-31,2020-12-30,2021-01-31,2022-03-01
y_weighted_60,network,Ridge_tab,2021,2020-04-30,2020-06-29,2020-07-31,2020-12-30,2021-01-31,2022-03-01
y_weighted_60,network,XGBoost_tab,2021,2020-04-30,2020-06-29,2020-07-31,2020-12-30,2021-01-31,2022-03-01
y_weighted_60,network,XGBoost_graph,2021,2020-04-30,2020-06-29,2020-07-31,2020-12-30,2021-01-31,2022-03-01
y_weighted_60,network,Zero_tab,2022,2021-04-30,2021-06-29,2021-07-31,2021-12-30,2022-01-31,2023-03-01
y_weighted_60,network,Naive_tab,2022,2021-04-30,2021-06-29,2021-07-31,2021-12-30,2022-01-31,2023-03-01
y_weighted_60,network,HistoricalMean_tab,2022,2021-04-30,2021-06-29,2021-07-31,2021-12-30,2022-01-31,2023-03-01
y_weighted_60,network,Ridge_tab,2022,2021-04-30,2021-06-29,2021-07-31,2021-12-30,2022-01-31,2023-03-01
y_weighted_60,network,XGBoost_tab,2022,2021-04-30,2021-06-29,2021-07-31,2021-12-30,2022-01-31,2023-03-01
y_weighted_60,network,XGBoost_graph,2022,2021-04-30,2021-06-29,2021-07-31,2021-12-30,2022-01-31,2023-03-01
y_weighted_60,network,Zero_tab,2023,2022-04-30,2022-06-29,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_weighted_60,network,Naive_tab,2023,2022-04-30,2022-06-29,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_weighted_60,network,HistoricalMean_tab,2023,2022-04-30,2022-06-29,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_weighted_60,network,Ridge_tab,2023,2022-04-30,2022-06-29,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_weighted_60,network,XGBoost_tab,2023,2022-04-30,2022-06-29,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_weighted_60,network,XGBoost_graph,2023,2022-04-30,2022-06-29,2022-07-31,2022-12-30,2023-01-31,2023-12-30
y_count_90,network,Zero_tab,2019,2018-03-31,2018-06-29,2018-07-31,2018-12-29,2019-01-31,2020-03-30
y_count_90,network,Naive_tab,2019,2018-03-31,2018-06-29,2018-07-31,2018-12-29,2019-01-31,2020-03-30
y_count_90,network,HistoricalMean_tab,2019,2018-03-31,2018-06-29,2018-07-31,2018-12-29,2019-01-31,2020-03-30
y_count_90,network,Ridge_tab,2019,2018-03-31,2018-06-29,2018-07-31,2018-12-29,2019-01-31,2020-03-30
y_count_90,network,XGBoost_tab,2019,2018-03-31,2018-06-29,2018-07-31,2018-12-29,2019-01-31,2020-03-30
y_count_90,network,XGBoost_graph,2019,2018-03-31,2018-06-29,2018-07-31,2018-12-29,2019-01-31,2020-03-30
y_count_90,network,Zero_tab,2020,2019-03-31,2019-06-29,2019-07-31,2019-12-29,2020-01-31,2021-03-31
y_count_90,network,Naive_tab,2020,2019-03-31,2019-06-29,2019-07-31,2019-12-29,2020-01-31,2021-03-31
y_count_90,network,HistoricalMean_tab,2020,2019-03-31,2019-06-29,2019-07-31,2019-12-29,2020-01-31,2021-03-31
y_count_90,network,Ridge_tab,2020,2019-03-31,2019-06-29,2019-07-31,2019-12-29,2020-01-31,2021-03-31
y_count_90,network,XGBoost_tab,2020,2019-03-31,2019-06-29,2019-07-31,2019-12-29,2020-01-31,2021-03-31
y_count_90,network,XGBoost_graph,2020,2019-03-31,2019-06-29,2019-07-31,2019-12-29,2020-01-31,2021-03-31
y_count_90,network,Zero_tab,2021,2020-03-31,2020-06-29,2020-07-31,2020-12-29,2021-01-31,2022-03-31
y_count_90,network,Naive_tab,2021,2020-03-31,2020-06-29,2020-07-31,2020-12-29,2021-01-31,2022-03-31
y_count_90,network,HistoricalMean_tab,2021,2020-03-31,2020-06-29,2020-07-31,2020-12-29,2021-01-31,2022-03-31
y_count_90,network,Ridge_tab,2021,2020-03-31,2020-06-29,2020-07-31,2020-12-29,2021-01-31,2022-03-31
y_count_90,network,XGBoost_tab,2021,2020-03-31,2020-06-29,2020-07-31,2020-12-29,2021-01-31,2022-03-31
y_count_90,network,XGBoost_graph,2021,2020-03-31,2020-06-29,2020-07-31,2020-12-29,2021-01-31,2022-03-31
y_count_90,network,Zero_tab,2022,2021-03-31,2021-06-29,2021-07-31,2021-12-29,2022-01-31,2023-03-31
y_count_90,network,Naive_tab,2022,2021-03-31,2021-06-29,2021-07-31,2021-12-29,2022-01-31,2023-03-31
y_count_90,network,HistoricalMean_tab,2022,2021-03-31,2021-06-29,2021-07-31,2021-12-29,2022-01-31,2023-03-31
y_count_90,network,Ridge_tab,2022,2021-03-31,2021-06-29,2021-07-31,2021-12-29,2022-01-31,2023-03-31
y_count_90,network,XGBoost_tab,2022,2021-03-31,2021-06-29,2021-07-31,2021-12-29,2022-01-31,2023-03-31
y_count_90,network,XGBoost_graph,2022,2021-03-31,2021-06-29,2021-07-31,2021-12-29,2022-01-31,2023-03-31
y_count_90,network,Zero_tab,2023,2022-03-31,2022-06-29,2022-07-31,2022-12-29,2023-01-31,2023-12-29
y_count_90,network,Naive_tab,2023,2022-03-31,2022-06-29,2022-07-31,2022-12-29,2023-01-31,2023-12-29
y_count_90,network,HistoricalMean_tab,2023,2022-03-31,2022-06-29,2022-07-31,2022-12-29,2023-01-31,2023-12-29
y_count_90,network,Ridge_tab,2023,2022-03-31,2022-06-29,2022-07-31,2022-12-29,2023-01-31,2023-12-29
y_count_90,network,XGBoost_tab,2023,2022-03-31,2022-06-29,2022-07-31,2022-12-29,2023-01-31,2023-12-29
y_count_90,network,XGBoost_graph,2023,2022-03-31,2022-06-29,2022-07-31,2022-12-29,2023-01-31,2023-12-29
y_amount_90,network,Zero_tab,2019,2018-03-31,2018-06-29,2018-07-31,2018-12-29,2019-01-31,2020-03-30
y_amount_90,network,Naive_tab,2019,2018-03-31,2018-06-29,2018-07-31,2018-12-29,2019-01-31,2020-03-30
y_amount_90,network,HistoricalMean_tab,2019,2018-03-31,2018-06-29,2018-07-31,2018-12-29,2019-01-31,2020-03-30
y_amount_90,network,Ridge_tab,2019,2018-03-31,2018-06-29,2018-07-31,2018-12-29,2019-01-31,2020-03-30
y_amount_90,network,XGBoost_tab,2019,2018-03-31,2018-06-29,2018-07-31,2018-12-29,2019-01-31,2020-03-30
y_amount_90,network,XGBoost_graph,2019,2018-03-31,2018-06-29,2018-07-31,2018-12-29,2019-01-31,2020-03-30
y_amount_90,network,Zero_tab,2020,2019-03-31,2019-06-29,2019-07-31,2019-12-29,2020-01-31,2021-03-31
y_amount_90,network,Naive_tab,2020,2019-03-31,2019-06-29,2019-07-31,2019-12-29,2020-01-31,2021-03-31
y_amount_90,network,HistoricalMean_tab,2020,2019-03-31,2019-06-29,2019-07-31,2019-12-29,2020-01-31,2021-03-31
y_amount_90,network,Ridge_tab,2020,2019-03-31,2019-06-29,2019-07-31,2019-12-29,2020-01-31,2021-03-31
y_amount_90,network,XGBoost_tab,2020,2019-03-31,2019-06-29,2019-07-31,2019-12-29,2020-01-31,2021-03-31
y_amount_90,network,XGBoost_graph,2020,2019-03-31,2019-06-29,2019-07-31,2019-12-29,2020-01-31,2021-03-31
y_amount_90,network,Zero_tab,2021,2020-03-31,2020-06-29,2020-07-31,2020-12-29,2021-01-31,2022-03-31
y_amount_90,network,Naive_tab,2021,2020-03-31,2020-06-29,2020-07-31,2020-12-29,2021-01-31,2022-03-31
y_amount_90,network,HistoricalMean_tab,2021,2020-03-31,2020-06-29,2020-07-31,2020-12-29,2021-01-31,2022-03-31
y_amount_90,network,Ridge_tab,2021,2020-03-31,2020-06-29,2020-07-31,2020-12-29,2021-01-31,2022-03-31
y_amount_90,network,XGBoost_tab,2021,2020-03-31,2020-06-29,2020-07-31,2020-12-29,2021-01-31,2022-03-31
y_amount_90,network,XGBoost_graph,2021,2020-03-31,2020-06-29,2020-07-31,2020-12-29,2021-01-31,2022-03-31
y_amount_90,network,Zero_tab,2022,2021-03-31,2021-06-29,2021-07-31,2021-12-29,2022-01-31,2023-03-31
y_amount_90,network,Naive_tab,2022,2021-03-31,2021-06-29,2021-07-31,2021-12-29,2022-01-31,2023-03-31
y_amount_90,network,HistoricalMean_tab,2022,2021-03-31,2021-06-29,2021-07-31,2021-12-29,2022-01-31,2023-03-31
y_amount_90,network,Ridge_tab,2022,2021-03-31,2021-06-29,2021-07-31,2021-12-29,2022-01-31,2023-03-31
y_amount_90,network,XGBoost_tab,2022,2021-03-31,2021-06-29,2021-07-31,2021-12-29,2022-01-31,2023-03-31
y_amount_90,network,XGBoost_graph,2022,2021-03-31,2021-06-29,2021-07-31,2021-12-29,2022-01-31,2023-03-31
y_amount_90,network,Zero_tab,2023,2022-03-31,2022-06-29,2022-07-31,2022-12-29,2023-01-31,2023-12-29
y_amount_90,network,Naive_tab,2023,2022-03-31,2022-06-29,2022-07-31,2022-12-29,2023-01-31,2023-12-29
y_amount_90,network,HistoricalMean_tab,2023,2022-03-31,2022-06-29,2022-07-31,2022-12-29,2023-01-31,2023-12-29
y_amount_90,network,Ridge_tab,2023,2022-03-31,2022-06-29,2022-07-31,2022-12-29,2023-01-31,2023-12-29
y_amount_90,network,XGBoost_tab,2023,2022-03-31,2022-06-29,2022-07-31,2022-12-29,2023-01-31,2023-12-29
y_amount_90,network,XGBoost_graph,2023,2022-03-31,2022-06-29,2022-07-31,2022-12-29,2023-01-31,2023-12-29
y_weighted_90,network,Zero_tab,2019,2018-03-31,2018-06-29,2018-07-31,2018-12-29,2019-01-31,2020-03-30
y_weighted_90,network,Naive_tab,2019,2018-03-31,2018-06-29,2018-07-31,2018-12-29,2019-01-31,2020-03-30
y_weighted_90,network,HistoricalMean_tab,2019,2018-03-31,2018-06-29,2018-07-31,2018-12-29,2019-01-31,2020-03-30
y_weighted_90,network,Ridge_tab,2019,2018-03-31,2018-06-29,2018-07-31,2018-12-29,2019-01-31,2020-03-30
y_weighted_90,network,XGBoost_tab,2019,2018-03-31,2018-06-29,2018-07-31,2018-12-29,2019-01-31,2020-03-30
y_weighted_90,network,XGBoost_graph,2019,2018-03-31,2018-06-29,2018-07-31,2018-12-29,2019-01-31,2020-03-30
y_weighted_90,network,Zero_tab,2020,2019-03-31,2019-06-29,2019-07-31,2019-12-29,2020-01-31,2021-03-31
y_weighted_90,network,Naive_tab,2020,2019-03-31,2019-06-29,2019-07-31,2019-12-29,2020-01-31,2021-03-31
y_weighted_90,network,HistoricalMean_tab,2020,2019-03-31,2019-06-29,2019-07-31,2019-12-29,2020-01-31,2021-03-31
y_weighted_90,network,Ridge_tab,2020,2019-03-31,2019-06-29,2019-07-31,2019-12-29,2020-01-31,2021-03-31
y_weighted_90,network,XGBoost_tab,2020,2019-03-31,2019-06-29,2019-07-31,2019-12-29,2020-01-31,2021-03-31
y_weighted_90,network,XGBoost_graph,2020,2019-03-31,2019-06-29,2019-07-31,2019-12-29,2020-01-31,2021-03-31
y_weighted_90,network,Zero_tab,2021,2020-03-31,2020-06-29,2020-07-31,2020-12-29,2021-01-31,2022-03-31
y_weighted_90,network,Naive_tab,2021,2020-03-31,2020-06-29,2020-07-31,2020-12-29,2021-01-31,2022-03-31
y_weighted_90,network,HistoricalMean_tab,2021,2020-03-31,2020-06-29,2020-07-31,2020-12-29,2021-01-31,2022-03-31
y_weighted_90,network,Ridge_tab,2021,2020-03-31,2020-06-29,2020-07-31,2020-12-29,2021-01-31,2022-03-31
y_weighted_90,network,XGBoost_tab,2021,2020-03-31,2020-06-29,2020-07-31,2020-12-29,2021-01-31,2022-03-31
y_weighted_90,network,XGBoost_graph,2021,2020-03-31,2020-06-29,2020-07-31,2020-12-29,2021-01-31,2022-03-31
y_weighted_90,network,Zero_tab,2022,2021-03-31,2021-06-29,2021-07-31,2021-12-29,2022-01-31,2023-03-31
y_weighted_90,network,Naive_tab,2022,2021-03-31,2021-06-29,2021-07-31,2021-12-29,2022-01-31,2023-03-31
y_weighted_90,network,HistoricalMean_tab,2022,2021-03-31,2021-06-29,2021-07-31,2021-12-29,2022-01-31,2023-03-31
y_weighted_90,network,Ridge_tab,2022,2021-03-31,2021-06-29,2021-07-31,2021-12-29,2022-01-31,2023-03-31
y_weighted_90,network,XGBoost_tab,2022,2021-03-31,2021-06-29,2021-07-31,2021-12-29,2022-01-31,2023-03-31
y_weighted_90,network,XGBoost_graph,2022,2021-03-31,2021-06-29,2021-07-31,2021-12-29,2022-01-31,2023-03-31
y_weighted_90,network,Zero_tab,2023,2022-03-31,2022-06-29,2022-07-31,2022-12-29,2023-01-31,2023-12-29
y_weighted_90,network,Naive_tab,2023,2022-03-31,2022-06-29,2022-07-31,2022-12-29,2023-01-31,2023-12-29
y_weighted_90,network,HistoricalMean_tab,2023,2022-03-31,2022-06-29,2022-07-31,2022-12-29,2023-01-31,2023-12-29
y_weighted_90,network,Ridge_tab,2023,2022-03-31,2022-06-29,2022-07-31,2022-12-29,2023-01-31,2023-12-29
y_weighted_90,network,XGBoost_tab,2023,2022-03-31,2022-06-29,2022-07-31,2022-12-29,2023-01-31,2023-12-29
y_weighted_90,network,XGBoost_graph,2023,2022-03-31,2022-06-29,2022-07-31,2022-12-29,2023-01-31,2023-12-29


==> anc/tables/original_data_dictionary.csv <==
original_field,data_type,unit,definition,transformation,missing_treatment,variable_class
invoice_code,string,pseudonym,Unique recorded invoice identifier,Source preserved,None observed; validation refuses missing values,observed
debtor_code,string,pseudonym,Recorded owing firm identifier,Source preserved,None observed; validation refuses missing values,observed
creditor_code,string,pseudonym,Recorded claiming firm identifier,Source preserved,None observed; validation refuses missing values,observed
amount_cents,integer,EUR cents,Literal source face value,Source preserved,None observed; validation refuses missing values,observed
issue_date,ISO string,calendar date,Literal recorded issue date,Source preserved,None observed; validation refuses missing values,observed
due_date,ISO string,calendar date,Literal recorded contractual due date,Source preserved,None observed; validation refuses missing values,observed
issue_cohort,integer,year,Recorded issue calendar year,Source preserved,None observed; validation refuses missing values,observed
analysis_role,string,category,issue_cohort or terminal_bridge_only,Source preserved,None observed; validation refuses missing values,observed


==> anc/tables/panel_summary.json <==
{
  "rows": 621585,
  "firms": 75266,
  "origins": 131,
  "origin_min": "2013-01-31",
  "origin_max": "2023-11-30",
  "minimum_target_end": "2013-03-02",
  "max_target_complete": "2023-12-31",
  "active_population": "At least one recorded issue in trailing90days in either role",
  "future_firm_ids_not_features": true,
  "build_seconds": 229.40346336364746
}


==> anc/tables/pooled_metrics.csv <==
n,mae,rmse,log_mae,log_rmse,wape,r2,coverage90,dates,level,target,role,horizon,model
606641,0.9223016578173912,8.218838027013174,0.30888399481468937,0.6239482432601534,1.0,-0.01275348517345365,0.9518825796476005,59,firm,count,out,30,Zero_tab
606641,0.8014575341923806,5.47909677016369,0.3130052689765894,0.5181482702021099,0.8689754890921635,0.5499084652950037,0.9408892574026484,59,firm,count,out,30,Naive_tab
606641,0.8326067144538758,5.147108758108631,0.3354696566638889,0.4608851579739518,0.902748799589305,0.6027996769926312,0.9160294144312698,59,firm,count,out,30,HistoricalMean_tab
606641,0.7932964881126495,6.25418401382948,0.3047707165009314,0.410246676696402,0.8601269241887413,0.4135591516498639,0.9160788670729476,59,firm,count,out,30,OLS_tab
606641,0.7937206786615042,6.269175857287965,0.3048081474475082,0.4099960780533342,0.8605868502284042,0.4107442786685508,0.9161942565701956,59,firm,count,out,30,Ridge_tab
606641,0.8118221646341182,7.2835010232477515,0.3001349375646682,0.4108261649635208,0.8802132770261732,0.20464086363760736,0.9165140503197113,59,firm,count,out,30,RandomForest_tab
606641,0.8160689824607077,7.137690193683433,0.3022376679678552,0.411248831015932,0.8848178635956472,0.23616722282469438,0.9200762889418947,59,firm,count,out,30,GradientBoosting_tab
606641,0.7982628606971683,6.840634304373209,0.3016985568754723,0.4078575835650707,0.8655116836569955,0.2984225024509535,0.9187048023460334,59,firm,count,out,30,XGBoost_tab
606641,0.8153587127846509,7.145458193408169,0.30115012384338813,0.41128609015058676,0.8840477579907873,0.23450374868908708,0.918503694936544,59,firm,count,out,30,LightGBM_tab
606641,0.8222569005253729,6.762649262541408,0.3238670917763368,0.40978458028859444,0.8915270763702493,0.3143276595737733,0.9287568759777199,59,firm,count,out,30,XGBoost_graph
606641,0.8277618926888833,6.795126069372756,0.32556133159847434,0.4109938582767044,0.8974958308627197,0.30772612870909244,0.9270062524623295,59,firm,count,out,30,XGBoost_static
606641,0.8254161973107176,6.815715065710091,0.32563356098075036,0.4104383301547775,0.8949525248214872,0.30352464151305747,0.9284568632848752,59,firm,count,out,30,XGBoost_temporal
606641,112964.39804868116,6318242.95489249,2.3108580591785,4.360097234386321,1.0,-0.00031976386956111824,0.9284651053918215,59,firm,amount,out,30,Zero_tab
606641,120920.4550690606,6564699.364118513,2.248430440006891,3.9353959798103983,1.0704297739625082,-0.07988097487753443,0.8930833886928183,59,firm,amount,out,30,Naive_tab
606641,119899.83705590203,5421276.847183003,3.447148145883451,4.5103650043985395,1.0613949096088846,0.26353963700086247,0.8756925430361614,59,firm,amount,out,30,HistoricalMean_tab
606641,138314.9308444154,8688538.367477108,2.332308690756751,3.04746033912798,1.2244117016833003,-0.8916450679336714,0.9249424288829802,59,firm,amount,out,30,OLS_tab
606641,138301.42868118634,8614274.779895533,2.333469027587909,3.046580322098892,1.2242921758551428,-0.8594463299957291,0.924889679398524,59,firm,amount,out,30,Ridge_tab
606641,109689.85652221464,6302445.831795923,2.2429828611849016,3.035669091643082,0.9710126235961937,0.004676061693010158,0.9173069410079437,59,firm,amount,out,30,RandomForest_tab
606641,112073.61299092631,6279116.682299851,2.2496212986502697,3.0341913023804183,0.9921144619619804,0.012031011137734415,0.9197020972865335,59,firm,amount,out,30,GradientBoosting_tab
606641,112296.83474335169,6277826.2358214045,2.2637014361597334,3.028796251489056,0.9940904982732541,0.012437052356560008,0.9214115102671926,59,firm,amount,out,30,XGBoost_tab
606641,114185.96398257617,6271811.061608771,2.2507370795928976,3.0447476194434384,1.01081372498766,0.014328636174908982,0.9174783768324264,59,firm,amount,out,30,LightGBM_tab
606641,110338.61962200157,6283659.614447804,2.3939982420192916,3.029084176748439,0.9767556993881555,0.01060090561856919,0.9256561953445284,59,firm,amount,out,30,XGBoost_graph
606641,113063.74016693121,6285619.534093421,2.426705067074581,3.0373905870703477,1.0008794108583416,0.009983607655957516,0.9236517149351923,59,firm,amount,out,30,XGBoost_static
606641,110941.39671641671,6290830.063108415,2.4043450994773536,3.022252209329649,0.9820916911238471,0.008341558782568925,0.9262166586168755,59,firm,amount,out,30,XGBoost_temporal
606641,53750.254431665526,4240731.096630922,1.3907312771918947,3.2773858306335417,1.0,-0.00016067538670982984,0.9108269965267761,59,firm,mature,out,30,Zero_tab
606641,59565.74049490556,4008845.594842238,1.5712305487226297,3.260705508954821,1.1081945773974609,0.10622755017749863,0.8623436266259616,59,firm,mature,out,30,Naive_tab
606641,109125.71335265854,4790909.15066544,3.79065679840449,4.925030323531523,2.0302362194655967,-0.2765098668253789,0.8772816212554048,59,firm,mature,out,30,HistoricalMean_tab
606641,53616.78749462615,4238956.447836724,1.707530182752867,2.5664363720525514,0.9975169059486211,0.0006762381131335538,0.9071427747217877,59,firm,mature,out,30,OLS_tab
606641,53618.30469642489,4239072.7944539655,1.7083933911776887,2.5662173935994854,0.9975451328252152,0.0006213804913305365,0.9072614610618142,59,firm,mature,out,30,Ridge_tab
606641,53522.75309779586,4239681.981831264,1.5988714131032837,2.5584806924895105,0.9957674370795976,0.00033412305795954556,0.9019321147103476,59,firm,mature,out,30,RandomForest_tab
606641,53550.804182017266,4238345.420363613,1.602819827024564,2.554461559135696,0.9962893152459059,0.0009643138562267506,0.9061471282026767,59,firm,mature,out,30,GradientBoosting_tab
606641,53759.779771777445,4237320.510797258,1.606443212378326,2.5467737025413726,1.0001772147911232,0.0014474256976940714,0.9105286322553207,59,firm,mature,out,30,XGBoost_tab
606641,53745.3313494437,4237885.555918611,1.6000188637763781,2.556930777838477,0.9999084082061773,0.0011810947091203117,0.9055866649303295,59,firm,mature,out,30,LightGBM_tab
606641,53771.089398300064,4236793.8944388935,1.7494399529450992,2.6115457123583137,1.0003876254513553,0.0016956115227998447,0.9151870711013598,59,firm,mature,out,30,XGBoost_graph
606641,53722.704803703615,4233950.26211799,1.821478275927249,2.5733876042333463,0.9994874512083113,0.0030352367327056706,0.9184542422948663,59,firm,mature,out,30,XGBoost_static
606641,53773.64162218045,4233246.950432013,1.7672418632888574,2.577565372135044,1.000435108461573,0.0033664256640865142,0.9170283577931594,59,firm,mature,out,30,XGBoost_temporal
606641,53882.8441835718,4225847.614060709,1.5876740020107865,2.555597495515321,1.0024667744052234,0.006847433137945891,0.9113907566419018,59,firm,mature,out,30,XGBoost_no_debtor
606641,53617.07942207374,4221709.426568856,1.6150720817396675,2.566595999661838,0.9975223371312392,0.008791582386119767,0.9061009724037775,59,firm,mature,out,30,XGBoost_no_creditor
606641,1.0912153975745127,94.56683894863426,0.1065213540872625,0.4709944654307002,1.0,-0.00013316836167587276,0.9481076946662029,59,firm,count,in,30,Zero_tab
606641,0.581172390260467,32.94168276937076,0.07425626500939915,0.2923721508187644,0.532591816017499,0.878641095606769,0.9403254972875226,59,firm,count,in,30,Naive_tab
606641,0.9174281112706115,73.82969857461312,0.08491323904519726,0.29814417974907836,0.8407397048372072,0.3904037643040418,0.9149595889496424,59,firm,count,in,30,HistoricalMean_tab
606641,0.8626910645474777,86.36598820699847,0.07896971575298427,0.25374749351820797,0.7905781630877048,0.1658088479722042,0.9134743612779223,59,firm,count,in,30,OLS_tab
606641,0.8650639808883637,86.63277053623015,0.07882067550947187,0.25342992774014733,0.7927527258240448,0.16064729804047073,0.9133853465229024,59,firm,count,in,30,Ridge_tab
606641,0.9491013493793997,94.28685011309805,0.07896633658216036,0.2591279379915127,0.8697653565822151,0.005780354402346255,0.9099945437252016,59,firm,count,in,30,RandomForest_tab
606641,0.9639576588619695,94.28363020055143,0.08532202168639944,0.2658490576232754,0.883379817591097,0.005848258795050909,0.9119264935934103,59,firm,count,in,30,GradientBoosting_tab
606641,0.9662531053064831,94.24302917725592,0.08667750684538829,0.265009661694677,0.8854833861895752,0.006704290475339381,0.915226633214702,59,firm,count,in,30,XGBoost_tab
606641,0.9672337576160454,94.27963881113035,0.08463311551263011,0.266950024195007,0.886382065141267,0.005932429562404473,0.912477066337422,59,firm,count,in,30,LightGBM_tab
606641,0.9651249318651033,94.2309679662861,0.09215807033679656,0.26391420607296934,0.8844495174924439,0.006958517925173879,0.9211955670652,59,firm,count,in,30,XGBoost_graph
606641,0.9688317730896066,94.22241212678863,0.0899351402344642,0.26502279144430724,0.8878465014726395,0.007138839065901625,0.9151639932019102,59,firm,count,in,30,XGBoost_static
606641,0.981827634167485,94.26007237414642,0.0913828576857478,0.2663356689700285,0.8997560301566783,0.006344996737950415,0.915567856442278,59,firm,count,in,30,XGBoost_temporal
606641,0.9765851299327031,94.2479154424655,0.08751106935496167,0.26556612163756077,0.8949517502258464,0.006601288011778617,0.9119874851848128,59,firm,count,in,30,XGBoost_no_debtor
606641,0.976130801306754,94.26041835850789,0.08849212868541803,0.26631129693957584,0.8945353992222234,0.006337702244871513,0.9117435188192028,59,firm,count,in,30,XGBoost_no_creditor
606641,112805.19614505117,5558058.453508531,0.8220903701696146,3.1016880701114338,1.0,-0.00041208890451094327,0.9443344581061947,59,firm,amount,in,30,Zero_tab
606641,137802.61842349925,7192727.973672694,0.6265533529137509,2.5701594558632626,1.221598145588125,-0.6754056774034172,0.9330823337031292,59,firm,amount,in,30,Naive_tab
606641,127589.77103613176,5265305.430882623,1.0032403750106826,3.073231194225548,1.131062888912225,0.1021994873117501,0.911288554515768,59,firm,amount,in,30,HistoricalMean_tab
606641,1057693.4442244149,195932062.35606307,0.7221680880819743,2.021655064543855,9.376283011505729,-1242.2078134003334,0.9087466887335344,59,firm,amount,in,30,OLS_tab
606641,1127892.2170250611,212791932.90894383,0.7221244505434611,2.018322357123914,9.998583891248721,-1465.3681881585348,0.9085604171165483,59,firm,amount,in,30,Ridge_tab
606641,109424.82155045513,5544353.0018478455,0.6883792993620425,1.990763066485402,0.9700335205281735,0.004515601130690161,0.913106763308118,59,firm,amount,in,30,RandomForest_tab
606641,110184.85153342276,5536823.085733538,0.7260617206600527,2.038013789585739,0.9767710646213581,0.007217746475907116,0.9137463508071495,59,firm,amount,in,30,GradientBoosting_tab
606641,110744.54507529447,5509788.654079847,0.7327039003209698,2.030307479989471,0.9817326582446876,0.016888917091352207,0.9097126636676387,59,firm,amount,in,30,XGBoost_tab
606641,112173.04711558651,5534718.330697425,0.7266785208558263,2.0414948700456,0.9943961000816681,0.007972390882862945,0.9121160620531747,59,firm,amount,in,30,LightGBM_tab
606641,110186.99359808482,5495254.506854147,0.7580597925339928,2.0332515790904386,0.9767900536815722,0.022068729319787428,0.910408297493905,59,firm,amount,in,30,XGBoost_graph
606641,112284.82488128544,5530078.3774479525,0.7430558685544019,2.0366186522057075,0.9953869920752887,0.009634998459066346,0.9078944548752886,59,firm,amount,in,30,XGBoost_static
606641,110799.24544790435,5535108.870342315,0.7578114067332046,2.032682473873917,0.9822175682885436,0.007832387451513378,0.9084400823551326,59,firm,amount,in,30,XGBoost_temporal
606641,110928.27218008539,5536285.60273099,0.7143781188165862,2.035498425917987,0.9833613696079005,0.007410484325266475,0.9076900506230209,59,firm,amount,in,30,XGBoost_no_debtor
606641,110356.72790521765,5537998.977718894,0.7175266999289436,2.0283073778910596,0.9782947211342539,0.006796014142473661,0.9065229682794272,59,firm,amount,in,30,XGBoost_no_creditor
606641,54253.58244810357,4079943.612085222,0.2887751850446603,1.803229223101412,1.0,-0.0001768582491401549,0.9739780199491956,59,firm,mature,in,30,Zero_tab
606641,62538.56412017981,4324683.361173897,0.27543396962776456,1.6922810096145955,1.152708471924435,-0.1237691636187106,0.9630852514089882,59,firm,mature,in,30,Naive_tab
606641,114558.65230282774,5042578.633095739,1.2402255092248864,3.5623925053998833,2.111540789263256,-0.5278257964613915,0.9090961540680568,59,firm,mature,in,30,HistoricalMean_tab
606641,54174.2974116453,4079262.9233736196,0.39577020720757156,1.3911376885898774,0.9985386211770603,0.0001568484730126718,0.9196476993806881,59,firm,mature,in,30,OLS_tab
606641,54175.16531788075,4079276.293667963,0.3952508510199718,1.3902731444500933,0.9985546183922908,0.00015029424035262196,0.9193872488011855,59,firm,mature,in,30,Ridge_tab
606641,54145.37200282066,4079524.4502895433,0.35018882626349757,1.3708300357014478,0.9980054691248008,2.86418421380219e-05,0.9027794033044255,59,firm,mature,in,30,RandomForest_tab
606641,53982.24314372,4077312.8889743187,0.35554536191858366,1.400571296590226,0.9949986841026928,0.0011125419675551695,0.9167283451003146,59,firm,mature,in,30,GradientBoosting_tab
606641,55376.36470933448,4089241.7321437034,0.36014606034792535,1.40499685004181,1.0206950805931554,-0.004740824025716739,0.9294178929548118,59,firm,mature,in,30,XGBoost_tab
606641,54205.11139751047,4077617.9745029453,0.36047862634751593,1.4091894566027594,0.9991065834106075,0.0009630525769653842,0.9163788797657922,59,firm,mature,in,30,LightGBM_tab
606641,54581.36269450574,4076853.3541659866,0.3656160650679269,1.3941170729298373,1.0060416332269986,0.0013376891180805206,0.9138304202980017,59,firm,mature,in,30,XGBoost_graph
606641,54078.88162241008,4076813.113765388,0.37512293367444544,1.3964693520218576,0.9967799209229989,0.001357403525066414,0.9153651006113995,59,firm,mature,in,30,XGBoost_static
606641,54511.30522647189,4074651.345776126,0.347186371157679,1.3915497891664639,1.0047503365997048,0.002416201741600066,0.9124490431738046,59,firm,mature,in,30,XGBoost_temporal
606641,54815.21003810421,4077243.4660729063,0.33763736783974807,1.3936063418481495,1.0103518987071105,0.0011465570539850312,0.9151409153024606,59,firm,mature,in,30,XGBoost_no_debtor
606641,54497.13804232538,4075504.5715352446,0.34121832241092354,1.393855556961244,1.0044892075920477,0.0019983729569723607,0.912689712696636,59,firm,mature,in,30,XGBoost_no_creditor
604538,1.8340038177914375,15.938710330201284,0.49286116389240725,0.8551934338596839,1.0,-0.013417841612328951,0.9334615855413555,58,firm,count,out,60,Zero_tab
604538,1.5413505850748837,9.332117814024784,0.4562384462427204,0.6999140316677491,0.8404293219689283,0.6525897592753427,0.9524066311795123,58,firm,count,out,60,Naive_tab
604538,1.4728573437512817,9.086186668487366,0.45787725229871884,0.5993744939049296,0.8030830303968183,0.6706592274807085,0.9044625813431083,58,firm,count,out,60,HistoricalMean_tab
604538,1.4382890249705158,13.315077093033365,0.4059033784140474,0.5226887971167008,0.7842344770593481,0.292755529165437,0.9178877092920544,58,firm,count,out,60,XGBoost_tab
604538,1.445683651362892,13.44060856021473,0.4111116958333851,0.5184914697706432,0.7882664350741798,0.2793571926963274,0.9095706142541908,58,firm,count,out,60,XGBoost_temporal
604538,241980.75696803178,12095978.61405206,3.1586513853912805,5.168168451998302,1.0,-0.0004003625823065793,0.9345764865070517,58,firm,amount,out,60,Zero_tab
604538,222376.9540467597,11242390.708469326,2.368007433961124,4.086242100103948,0.9189861079579069,0.13581013547536003,0.8930158236537653,58,firm,amount,out,60,Naive_tab
604538,208387.04694202798,9651034.483946417,3.3315857482146227,4.507047122191947,0.8611719772806484,0.36314647846533676,0.8798040817946928,58,firm,amount,out,60,HistoricalMean_tab
604538,233692.6020970207,12039960.321622357,2.5784047285792493,3.3124455158086286,0.9657487026040419,0.008844189735293218,0.9227542354657606,58,firm,amount,out,60,XGBoost_tab
604538,236700.65390585194,12047190.771462783,2.629983599878724,3.346205548176294,0.9781796572242419,0.007653379457514209,0.9105134830233997,58,firm,amount,out,60,XGBoost_temporal
604538,155236.18645827062,10586617.922660813,2.640722353175049,4.603171946299099,1.0,-0.00021506257538828066,0.924186734332664,58,firm,mature,out,60,Zero_tab
604538,135557.81089729676,7458903.418240495,2.2728872448577184,4.049534245125581,0.8732358993741214,0.5034889948619865,0.9111652203831686,58,firm,mature,out,60,Naive_tab
604538,204101.34275099807,9701383.178126702,3.477395887052394,4.728167893374498,1.3147794171422975,0.16006393684130182,0.8830793101508921,58,firm,mature,out,60,HistoricalMean_tab
604538,154304.26392622275,10558395.131909383,2.4116351480190126,3.15972626989286,0.9939967442301323,0.005110761604263048,0.9129814833806973,58,firm,mature,out,60,XGBoost_tab
604538,152754.54002147212,10575097.953167848,2.3899449954804357,3.1502417062796133,0.984013737431861,0.0019605477921922354,0.9067684744383314,58,firm,mature,out,60,XGBoost_temporal
602169,2.712844732957027,23.737026201360834,0.6222729087433415,1.0134677812335264,1.0,-0.013234490375388486,0.9378646194008659,57,firm,count,out,90,Zero_tab
602169,2.327673792573181,14.15239563551438,0.5637653807206959,0.8363481109033178,0.8580195409989404,0.6398219286508382,0.9582824755176703,57,firm,count,out,90,Naive_tab
602169,2.115188957216466,13.41827397752888,0.5437753347857402,0.7011909915769406,0.7796940722482446,0.6762195243959039,0.8829066258807743,57,firm,count,out,90,HistoricalMean_tab
602169,2.060904406690635,19.282000831476005,0.4918229913661107,0.6152826588159843,0.7596838778326355,0.3314074379405225,0.9084908057372598,57,firm,count,out,90,XGBoost_tab
602169,2.108612473537796,19.43539918507036,0.5126217666581845,0.6270491913873039,0.7772698702293176,0.32072711879634475,0.8956887518288056,57,firm,count,out,90,XGBoost_temporal
602169,384881.6582844351,19238298.79782947,3.625040891975093,5.5937077719099815,1.0,-0.00040040081787307,0.9379177606286607,57,firm,amount,out,90,Zero_tab
602169,334184.6719461148,17287505.32170407,2.5206439064397848,4.253202386515266,0.8682790274696481,0.19219752516357624,0.9151185132412993,57,firm,amount,out,90,Naive_tab
602169,308711.97518903326,14795538.230994852,3.2772209911836674,4.519064051354961,0.8020958352889059,0.4082993276248813,0.8784676726965354,57,firm,amount,out,90,HistoricalMean_tab
602169,376061.1570748512,19034239.02184535,2.8095912893722197,3.5217167243538934,0.9770825628612695,0.020709451360902742,0.917391961392898,57,firm,amount,out,90,XGBoost_tab
602169,379905.97361514036,18788547.916530233,2.9437772935524253,3.612688291228465,0.9870721699457613,0.045827360561798924,0.9022732820852618,57,firm,amount,out,90,XGBoost_temporal
602169,288897.09824897995,17381457.965293564,3.290631941099226,5.241651295237333,1.0,-0.00027633376109514884,0.9348006954858188,57,firm,mature,out,90,Zero_tab
602169,254057.48830941154,12583021.223618913,2.7010240344775704,4.5336024214757975,0.8794047771655268,0.47577533970106356,0.9327763468395085,57,firm,mature,out,90,Naive_tab
602169,286069.16409772256,14422711.223470299,3.349504452147089,4.6443628562094235,0.9902112753350668,0.31128204588821873,0.8807726734521372,57,firm,mature,out,90,HistoricalMean_tab
602169,287030.88460736844,17263195.81041558,2.6765747928257815,3.4048622783929097,0.9935402132699748,0.013288972473272986,0.9008700215388039,57,firm,mature,out,90,XGBoost_tab
602169,286490.75664293376,17190752.770614047,2.74489790736879,3.4160945381792684,0.9916705926759694,0.02155283826583254,0.893184471468973,57,firm,mature,out,90,XGBoost_temporal
59,11471.559322033898,15283.385696205636,8.972199463077567,9.016726333634653,1.0,-1.2903506268528844,0.6101694915254238,59,network,count,system,30,Zero_tab
59,2562.86440677966,4048.78981919289,0.26364496671233256,0.3763441226405016,0.2234102910366388,0.8392639501940564,0.7288135593220338,59,network,count,system,30,Naive_tab
59,6451.268168098445,9463.31168714441,0.5790794408544045,0.7362863502480846,0.5623706409038245,0.12188961099482953,0.6101694915254238,59,network,count,system,30,HistoricalMean_tab
59,8167.346434032721,11816.949633929555,0.693666110745384,0.8625714946311464,0.711964799619295,-0.3692211391703284,0.6101694915254238,59,network,count,system,30,Ridge_tab
59,10091.344236212262,15012.603864997036,1.442833400321134,1.9966675333838737,0.8796837424559536,-1.2099114736754255,0.4915254237288136,59,network,count,system,30,XGBoost_tab
59,9976.35629194874,14797.033467550686,1.4163397305415666,1.94309774127943,0.8696600010415967,-1.1469015952942843,0.3559322033898305,59,network,count,system,30,XGBoost_graph
59,1267035974.3262713,1630858462.9157505,20.54481916842669,20.574903919829413,1.0,-1.5226699962128394,0.559322033898305,59,network,amount,system,30,Zero_tab
59,698227282.8794916,1117738207.696069,0.5191496350847689,0.8336403422125487,0.5510713957831893,-0.18497200984072748,0.7457627118644068,59,network,amount,system,30,Naive_tab
59,702197001.6212236,1013868688.1109573,0.5567504715376215,0.7821152063766665,0.5542044707882956,0.025029848598519755,0.7627118644067796,59,network,amount,system,30,HistoricalMean_tab
59,649245494.6544768,882175782.7531998,0.9905701394216433,1.4056914237495874,0.5124128342130965,0.26186098394049473,0.6949152542372882,59,network,amount,system,30,Ridge_tab
59,880219038.5618643,1288957250.4126096,1.522117454256291,1.8686351618778567,0.6947072193667655,-0.575813897007208,0.4745762711864407,59,network,amount,system,30,XGBoost_tab
59,905261730.5008473,1306616369.890932,1.403584274747377,1.66763642901655,0.7144720030401723,-0.6192879664933384,0.4745762711864407,59,network,amount,system,30,XGBoost_graph
59,355674297.2121333,516552213.6910666,19.030029549435515,19.08445817712043,1.0,-0.9015280592318087,0.5423728813559322,59,network,weighted,system,30,Zero_tab
59,248623360.41291746,441476828.92052794,0.6080144292926462,0.7500497370102889,0.6990197558881577,-0.38896119649142813,0.6271186440677966,59,network,weighted,system,30,Naive_tab
59,213352538.82529542,371465593.5254797,0.759116534886294,0.9139158169256631,0.599853687763236,0.016642414365787284,0.7796610169491526,59,network,weighted,system,30,HistoricalMean_tab
59,195758414.61260158,307526121.78176475,0.9981602051490871,1.3663066229518268,0.5503867334440706,0.326033504971435,0.6949152542372882,59,network,weighted,system,30,Ridge_tab
59,292031664.5046919,445278885.4614073,1.7407932094195075,2.096683278248176,0.8210648528547361,-0.41298804726280136,0.5254237288135594,59,network,weighted,system,30,XGBoost_tab
59,290302699.9576226,449671169.6939527,1.7270417401027114,2.1013369019552,0.8162037634799306,-0.4410012987185905,0.4406779661016949,59,network,weighted,system,30,XGBoost_graph
58,23749.98275862069,31033.439848175785,9.737585203402064,9.774304637394811,1.0,-1.4136434004303728,0.603448275862069,58,network,count,system,60,Zero_tab
58,5667.534482758622,9016.40178536718,0.2513396526731986,0.35550565461207523,0.23863320408944044,0.7962583657839307,0.6551724137931034,58,network,count,system,60,Naive_tab
58,13553.654463863957,20010.231538617314,0.5857582575887288,0.7690895082828977,0.5706806022393552,-0.0035002856457790887,0.5344827586206896,58,network,count,system,60,HistoricalMean_tab
58,15990.353724916426,22526.364134496052,0.6522519412640735,0.8124983309401519,0.6732785403438788,-0.27173162967363806,0.6379310344827587,58,network,count,system,60,Ridge_tab
58,22072.864834489494,30648.05788765512,1.4791550746107185,1.967558356908047,0.9293844571940819,-1.354069015800357,0.3275862068965517,58,network,count,system,60,XGBoost_tab
58,19486.828665897763,28941.619651088582,1.4120508541911767,1.9378514757098713,0.8204986447337315,-1.0992247407303544,0.22413793103448276,58,network,count,system,60,XGBoost_graph
58,2764355959.0586205,3315196419.3847938,21.406045403542215,21.430365664090274,1.0,-2.281867871435588,0.3620689655172414,58,network,amount,system,60,Zero_tab
58,1182984268.7641382,1752402045.4029365,0.4896804158509912,0.8186868310504452,0.42794209077437123,0.08299845835361297,0.6896551724137931,58,network,amount,system,60,Naive_tab
58,1266651071.697865,1743020075.8109255,0.5457930968944251,0.7990645030346804,0.45820838215394405,0.09279101774903509,0.6551724137931034,58,network,amount,system,60,HistoricalMean_tab
58,5534450734.275774,11769643991.278845,1.06608201286486,1.479869447763316,2.00207600477056,-40.3646368528415,0.5862068965517241,58,network,amount,system,60,Ridge_tab
58,1930455056.0431035,2559316101.4137244,1.60728673757355,1.9636450369161902,0.6983380883771946,-0.9559169976512094,0.3448275862068966,58,network,amount,system,60,XGBoost_tab
58,1944039027.6775863,2558195698.874839,1.4693754572234536,1.796805072164113,0.7032520617712392,-0.9542048725280332,0.3275862068965517,58,network,amount,system,60,XGBoost_graph
58,621868018.0536153,842328287.896949,19.69169340624717,19.734925529463386,1.0,-1.198027543143478,0.3275862068965517,58,network,weighted,system,60,Zero_tab
58,476715111.7678666,862398134.0958802,0.5594503761343131,0.7024723278102019,0.7665856707986644,-1.3040185689399793,0.6896551724137931,58,network,weighted,system,60,Naive_tab
58,338199465.2586025,537276218.1582562,0.7218782507070769,0.8584390407915877,0.5438444419720007,0.1057363178627071,0.7758620689655172,58,network,weighted,system,60,HistoricalMean_tab
58,353984389.92223763,496825452.6044254,1.1442444917927788,1.5083112077202794,0.5692275203831407,0.23532299195410733,0.5689655172413793,58,network,weighted,system,60,Ridge_tab
58,518967922.0917582,724559002.5863695,1.9335746133558134,2.3209157933226634,0.8345306512402356,-0.6263644486032014,0.3275862068965517,58,network,weighted,system,60,XGBoost_tab
58,488629437.4193444,715839773.192001,1.795570517054269,2.1780305073682817,0.7857446005162086,-0.587457138560044,0.3275862068965517,58,network,weighted,system,60,XGBoost_graph
57,36586.82456140351,47107.760092843644,10.193604388353977,10.226034565830197,1.0,-1.52018946290984,0.5789473684210527,57,network,count,system,90,Zero_tab
57,9625.35087719298,15587.91319940808,0.2759449971887806,0.4092518915143618,0.26308243452609,0.7240539132081635,0.7017543859649122,57,network,count,system,90,Naive_tab
57,21694.14251381879,31553.666088716047,0.6264717432015918,0.8373767631710288,0.5929495870134781,-0.1307014077610551,0.5087719298245614,57,network,count,system,90,HistoricalMean_tab
57,31245.13889271232,43668.91636309249,0.8368643074928965,1.0427809621435813,0.8539997462822645,-1.165674148152331,0.5789473684210527,57,network,count,system,90,Ridge_tab
57,32681.978464226973,46034.35219742072,1.5027786779555226,2.020914754821822,0.8932717954075777,-1.4066467804587175,0.2807017543859649,57,network,count,system,90,XGBoost_tab
57,33604.47185636822,45559.66485456954,1.5555617824407968,2.0201510025430043,0.9184856094840911,-1.357269969157874,0.22807017543859648,57,network,count,system,90,XGBoost_graph
57,4470503483.816492,5335814192.38032,21.93085913541754,21.950154664045314,1.0,-2.3552382122543487,0.2982456140350877,57,network,amount,system,90,Zero_tab
57,1783780535.8838587,2650390986.630838,0.5174697160412136,0.8515637957307858,0.3990111052012951,0.17216867608941044,0.6666666666666666,57,network,amount,system,90,Naive_tab
57,1992202704.3304882,2664961161.571454,0.5764935691803758,0.8313167361097514,0.4456327372391922,0.16304187107898704,0.631578947368421,57,network,amount,system,90,HistoricalMean_tab
57,4329297611.9031,6878234297.884198,0.970664750177622,1.274771773176094,0.9684138772233225,-4.575398249050468,0.5614035087719298,57,network,amount,system,90,Ridge_tab
57,3113393441.474386,4079309806.562987,1.8106349012217986,2.2083579040971406,0.6964301566356159,-0.9610801437245557,0.38596491228070173,57,network,amount,system,90,XGBoost_tab
57,3042971753.4768424,4072574653.5285296,1.696745452552595,2.1072329833648964,0.6806776383225278,-0.9546097985857132,0.24561403508771928,57,network,amount,system,90,XGBoost_graph
57,763371548.8527149,1013359687.4700618,19.92926434011352,19.969330299875395,1.0,-1.3119908272457845,0.2807017543859649,57,network,weighted,system,90,Zero_tab
57,822161299.9702978,1471019939.8179123,0.6602925714576315,0.8076534118334875,1.0770132856090053,-3.871873227286069,0.5789473684210527,57,network,weighted,system,90,Naive_tab
57,346906541.3066527,563118731.6191013,0.5799294116970809,0.7168156336900077,0.45443996678684834,0.28606477955185317,0.7368421052631579,57,network,weighted,system,90,HistoricalMean_tab
57,402312492.2823501,614609110.2372005,0.8107912446899187,1.1302837308836855,0.5270205483646763,0.1495342147520442,0.6140350877192983,57,network,weighted,system,90,Ridge_tab
57,615489837.2127335,844492393.7634985,1.904351971755451,2.2952910779619122,0.806278198523071,-0.6056480051801518,0.38596491228070173,57,network,weighted,system,90,XGBoost_tab
57,587935377.3722306,830034946.5437719,1.713636177793408,2.0874788829606388,0.7701824599775161,-0.55114220525405,0.3157894736842105,57,network,weighted,system,90,XGBoost_graph


==> anc/tables/position_metrics.csv <==
n,mae,rmse,log_mae,log_rmse,wape,r2,coverage90,dates,model,group,stratifier
572432,13420.003068050004,819569.1806615806,1.360879397343151,3.1678568546180563,1.0,-0.00026819486156015593,0.9146920507588674,59,Zero_tab,1–2 debtorside counterparties,position
8814,2756003.0341944634,34515637.23343899,6.008284382292456,8.537161580001147,1.0,-0.0064166061803772045,0.5165645563875653,59,Zero_tab,3+ debtorside counterparties,position
25395,24952.08344319748,988931.3385572934,0.4609836188819755,2.2552157756468465,1.0,-0.000637027114737565,0.9605434140578855,59,Zero_tab,No debtorside counterparty,position
62022,493455.3167177776,13223069.05335151,2.567665175632052,5.387676059633582,1.0,-0.001394557289276177,0.7843023443294315,59,Zero_tab,Dual recorded role,role_group
544619,3676.0055106597456,345978.34111318697,1.2567003413467341,2.942591550188491,1.0,-0.00011290248831774541,0.9252358070504334,59,Zero_tab,Single recorded role,role_group
572432,17557.588106901778,859135.0942847733,1.5940477648828164,3.246961017697149,1.3083147610228518,-0.09917828952102314,0.8597929535735249,59,Naive_tab,1–2 debtorside counterparties,position
8814,2887546.737612889,32486189.089536596,3.288205373126456,5.693946716934385,1.047729883380507,0.10845444679379868,0.7522123893805309,59,Naive_tab,3+ debtorside counterparties,position
25395,24952.08344319748,988931.3385572934,0.4609836188819755,2.2552157756468465,1.0,-0.000637027114737565,0.9580626107501476,59,Naive_tab,No debtorside counterparty,position
62022,533416.8412547162,12487993.91383887,1.9854577984532205,4.475588345533924,1.0809830661117261,0.10684660867030271,0.8353165005965625,59,Naive_tab,Dual recorded role,role_group
544619,5602.891289635508,375769.9505787778,1.5240577499719608,3.0922263701731185,1.5241792411322954,-0.17976443943115528,0.8654215148571753,59,Naive_tab,Single recorded role,role_group
572432,30024.54565986159,1104494.457391128,3.7678791998685,4.812746546945989,2.237297972855405,-0.8166543545545621,0.8857401403136093,59,HistoricalMean_tab,1–2 debtorside counterparties,position
8814,5343568.05119152,38586815.41653448,6.657119136232417,8.582810820211542,1.9388832250518047,-0.2578355868078186,0.5836169729975039,59,HistoricalMean_tab,3+ debtorside counterparties,position
25395,75405.09350668211,2006721.1818402081,3.3092087668840526,5.635040235342071,3.02199588576798,-3.1202005884911337,0.7885410513880685,59,HistoricalMean_tab,No debtorside counterparty,position
62022,989486.9628863045,14908230.81475005,7.27108144962677,8.554806890072355,2.0052209984642295,-0.2728959681783145,0.5561736158137435,59,HistoricalMean_tab,Dual recorded role,role_group
544619,8868.900023384704,505914.2942946267,3.394301001566502,4.322480935615144,2.4126460087359805,-1.138479575850687,0.9138498656859199,59,HistoricalMean_tab,Single recorded role,role_group
572432,13386.46156541238,818583.9858908433,1.7139750813136148,2.5218031449817584,0.9975006337578656,0.002135181726136137,0.9101115940408643,59,OLS_tab,1–2 debtorside counterparties,position
8814,2748992.5673121028,34502149.06011591,4.242723039457012,5.075106781296847,0.997456292030386,-0.005630176010612331,0.5749943272067166,59,OLS_tab,3+ debtorside counterparties,position
25395,24953.02726625305,988931.2124585754,0.6823497924431182,2.2477319456060276,1.0000378254207798,-0.000636771932130964,0.9555030517818468,59,OLS_tab,No debtorside counterparty,position
62022,492158.13429099513,13217510.975444237,2.7871253694200027,3.8082306562948003,0.9973712261620553,-0.0005528980352689228,0.7713553255296508,59,OLS_tab,Dual recorded role,role_group
544619,3675.0641779508496,345940.29150076245,1.5845843202921943,2.384346295754899,0.9997439251094248,0.00010706397359017128,0.9226064459741581,59,OLS_tab,Single recorded role,role_group
572432,13386.95243482397,818629.69284973,1.7149299509258278,2.521701223295338,0.9975372112019318,0.002023743827653135,0.9102461078346423,59,Ridge_tab,1–2 debtorside counterparties,position
8814,2749065.334882666,34503062.471335284,4.248019962674038,5.073511550865552,0.997482695328808,-0.00568342289924062,0.5739732244157023,59,Ridge_tab,3+ debtorside counterparties,position
25395,24952.949852999493,988931.2276016668,0.6796080172491432,2.2455858975092187,1.0000347229442377,-0.0006368025767986563,0.955660563102973,59,Ridge_tab,No debtorside counterparty,position
62022,492172.7021716068,13217875.7506581,2.7883260002781647,3.8054376045286675,0.9974007483500187,-0.0006081250646745584,0.771274708974235,59,Ridge_tab,Dual recorded role,role_group
544619,3675.0951495568347,345941.1091667782,1.5854091025619232,2.3845915903117785,0.9997523504520679,0.00010233726519881525,0.922747829216388,59,Ridge_tab,Single recorded role,role_group
572432,13339.23332348063,819167.7128035439,1.5994615342238843,2.5133257429254843,0.9939813914974678,0.0007115324946550539,0.9032741006792073,59,RandomForest_tab,1–2 debtorside counterparties,position
8814,2745588.568473165,34507384.618344046,3.9440107313020567,5.093605961545358,0.996221170444269,-0.005935399595784263,0.6564556387565237,59,RandomForest_tab,3+ debtorside counterparties,position
25395,24952.739108124933,988931.2787850752,0.771627382234541,2.230515328677998,1.0000262769611583,-0.0006369061552924382,0.9568812758417011,59,RandomForest_tab,No debtorside counterparty,position
62022,491335.2140171897,13219810.598653771,2.554171143927718,3.7394214076683756,0.995703556879902,-0.000901086862852063,0.8099867788849118,59,RandomForest_tab,Dual recorded role,role_group
544619,3664.036359777822,345837.0272278013,1.490080497058869,2.3872234909215075,0.9967439790698857,0.0007039172971721186,0.9124029826355673,59,RandomForest_tab,Single recorded role,role_group
572432,13372.405656276813,818773.6011906227,1.6022327860996253,2.504541239539552,0.9964532488158284,0.0016728410155969486,0.9078073902227688,59,GradientBoosting_tab,1–2 debtorside counterparties,position
8814,2745362.9553153575,34496689.88751622,3.903892679238898,5.199038457626707,0.9961393079952775,-0.005311965433830279,0.6569094622191968,59,GradientBoosting_tab,3+ debtorside counterparties,position
25395,24953.392281934415,988930.9609530595,0.8174047804141062,2.258598418661338,1.0000524540862457,-0.0006362629672356235,0.955227406969876,59,GradientBoosting_tab,No debtorside counterparty,position
62022,491330.45516851294,13215618.848464059,2.4479475964522526,3.8001934907600625,0.9956939129496097,-0.00026645414575976467,0.8110186707942343,59,GradientBoosting_tab,Dual recorded role,role_group
544619,3695.823886646673,345833.3307409604,1.506575453406596,2.3714480634990815,1.005391280271332,0.0007252791803021852,0.9169804946210103,59,GradientBoosting_tab,Single recorded role,role_group
572432,13551.655087293851,820035.8456531888,1.6052037780236779,2.4967027192827236,1.0098101333193643,-0.001407630202929111,0.9126481398663946,59,XGBoost_tab,1–2 debtorside counterparties,position
8814,2748105.3135810927,34486075.1818241,3.9837036973797555,5.198308339125098,0.9971343570687763,-0.004693387308342789,0.6395507147719537,59,XGBoost_tab,3+ debtorside counterparties,position
25395,24953.152262149757,988931.0938012493,0.8092909371941285,2.247382834878328,1.0000428348580475,-0.000636531808500429,0.956802520181138,59,XGBoost_tab,No debtorside counterparty,position
62022,493184.4844266202,13212388.014473636,2.4431875266193157,3.779636445476501,0.9994511513363381,0.00022255811601001874,0.8079874883105994,59,XGBoost_tab,Dual recorded role,role_group
544619,3717.458383609457,345902.22315940185,1.5111535587712086,2.36597275604224,1.011276607945637,0.00032711449787414804,0.9222061661455072,59,XGBoost_tab,Single recorded role,role_group
572432,13447.940454686288,819103.4784347482,1.5990647038242907,2.5069433649532993,1.0020817720006931,0.0008682431322958317,0.9072466249266289,59,LightGBM_tab,1–2 debtorside counterparties,position
8814,2753846.4142973945,34492292.481014274,3.9473544414923776,5.214005419760992,0.9992174827566185,-0.005055680925203587,0.6532788745178125,59,LightGBM_tab,3+ debtorside counterparties,position
25395,24953.2510015222,988931.0722819569,0.8068224041467104,2.2532900376071403,1.0000467920174834,-0.0006364882604916744,0.9557393187635361,59,LightGBM_tab,No debtorside counterparty,position
62022,493174.8732670475,13214138.45343063,2.4510126782986434,3.8119936063325577,0.9994316740721421,-4.2369814965637076e-05,0.8081809680435974,59,LightGBM_tab,Dual recorded role,role_group
544619,3702.4590867910374,345998.0567539984,1.503106456452543,2.3722552586785133,1.0071962830454364,-0.00022688897953004883,0.9166793666765206,59,LightGBM_tab,Single recorded role,role_group
572432,13417.069165386301,819111.3010185797,1.7569705318033577,2.567990551715952,0.9997813783909866,0.0008491592693806727,0.9177334600441625,59,XGBoost_graph,1–2 debtorside counterparties,position
8814,2757625.250921487,34483048.81773779,4.100193870604026,5.170082589228541,1.000588612097627,-0.004517059062530082,0.6309280689811664,59,XGBoost_graph,3+ debtorside counterparties,position
25395,24952.894096150794,988931.2549878916,0.7638014671314954,2.234995967886277,1.000032488387399,-0.0006368579975684074,0.9564481197086041,59,XGBoost_graph,No debtorside counterparty,position
62022,493352.8399710958,13210697.85453074,2.564830041198407,3.7890109649115846,0.999792328214511,0.00047832954834481356,0.8044726064944697,59,XGBoost_graph,Dual recorded role,role_group
544619,3710.883393687781,346068.47816951957,1.656582149501505,2.4417025002780774,1.0094879844240972,-0.000634085263407469,0.9277953945785953,59,XGBoost_graph,Single recorded role,role_group
572432,13330.341291027175,818793.1331154516,1.833055265323747,2.527746021430772,0.9933187960860982,0.0016252100622446974,0.9210753416999748,59,XGBoost_static,1–2 debtorside counterparties,position
8814,2759927.4558461886,34459492.42820824,4.063188236168933,5.142725588745129,1.0014239540388867,-0.0031450972687732115,0.6404583616972997,59,XGBoost_static,3+ debtorside counterparties,position
25395,24952.976691868033,988931.2658484761,0.7824756855044758,2.23372893861703,1.0000357985605726,-0.000636879975842497,0.9558574522543808,59,XGBoost_static,No debtorside counterparty,position
62022,493217.37634162133,13201825.58245745,2.565506759584304,3.7758275949674416,0.9995178076553336,0.0018204312946851209,0.8034568378962303,59,XGBoost_static,Dual recorded role,role_group
544619,3672.415485621185,345860.441300526,1.7367472353036613,2.3985183191260995,0.9990233896472269,0.0005686027914895142,0.9315503131547008,59,XGBoost_static,Single recorded role,role_group
572432,13405.027430273412,819027.9788937892,1.774886396589161,2.530627123826149,0.9988840808976978,0.0010524213575970887,0.9197843586661821,59,XGBoost_temporal,1–2 debtorside counterparties,position
8814,2758581.9502935545,34453182.27118352,4.138950323194282,5.181987026935747,1.0009357450144627,-0.0027777428437809615,0.624120717041071,59,XGBoost_temporal,3+ debtorside counterparties,position
25395,24953.24888629692,988931.1384313449,0.7717618927526912,2.2437485503199595,1.0000467072459938,-0.0006366221252178672,0.9565662531994487,59,XGBoost_temporal,No debtorside counterparty,position
62022,493614.42457314505,13199637.7173626,2.5652211293060376,3.7928236339116803,1.000322436196302,0.002151249371593944,0.8004901486569281,59,XGBoost_temporal,Dual recorded role,role_group
544619,3683.936635419561,345780.7237949731,1.6763668294818883,2.4004605610774754,1.0021575388657107,0.0010292683467739705,0.9302998977266677,59,XGBoost_temporal,Single recorded role,role_group
572432,13365.715576088962,818302.3594330893,1.5857892955008828,2.507951541253437,0.9959547332675139,0.0028216764459104704,0.913528593789306,59,XGBoost_no_debtor,1–2 debtorside counterparties,position
8814,2768651.238454503,34391727.67937267,3.9919096022062224,5.137731175803342,1.0045893288588983,0.0007964022354667311,0.6436351259360109,59,XGBoost_no_debtor,3+ debtorside counterparties,position
25395,24953.225594661544,988931.1056109685,0.7957044700854026,2.2526781799210203,1.0000457737914619,-0.000636555707509423,0.9561330970663516,59,XGBoost_no_debtor,No debtorside counterparty,position
62022,494623.2936006092,13176416.440227702,2.456044407741441,3.7595967887621913,1.0023669354514213,0.005659063898198702,0.8037309341846441,59,XGBoost_no_debtor,Dual recorded role,role_group
544619,3690.6838774798352,345825.5989827779,1.488782723329311,2.38016431673974,1.0039930208966024,0.0007699600334537537,0.9236512130498569,59,XGBoost_no_debtor,Single recorded role,role_group
572432,13346.52587085133,818671.4898883507,1.611496429051295,2.518674654946657,0.99452480026822,0.0019218332388994952,0.9081724990915951,59,XGBoost_no_creditor,1–2 debtorside counterparties,position
8814,2751605.4330568854,34356159.05488979,4.117527110260703,5.180317568539002,0.9984043554803765,0.0028621268557929014,0.6259360108917631,59,XGBoost_no_creditor,3+ debtorside counterparties,position
25395,24953.33307421424,988931.0245656152,0.8271287621226585,2.247851538662583,1.0000500812294735,-0.0006363916982281559,0.9566450088600118,59,XGBoost_no_creditor,No debtorside counterparty,position
62022,492131.31376947777,13163510.154979615,2.5258870141161145,3.769131281415061,0.997316873679452,0.007606021591501033,0.8004256554125956,59,XGBoost_no_creditor,Dual recorded role,role_group
544619,3678.4437103290134,345500.82180099,1.5113471589296812,2.391601892611781,1.000663274214959,0.0026459040340398587,0.9181354304568882,59,XGBoost_no_creditor,Single recorded role,role_group


==> anc/tables/selftest.json <==
{
  "synthetic_target_boundary_test": "passed",
  "old_booked_maturity_not_new_target": "passed",
  "future_node_exclusion": "passed",
  "prefix_feature_invariance": "passed",
  "exact_cent_aggregation": "passed",
  "purged_splits_30_60_90": "passed",
  "signed_embedding_preprocessing": "passed",
  "deterministic_small_embedding": "passed",
  "empirical_horizon_masking": "passed",
  "empirical_feature_label_separation": "passed",
  "empirical_nonnegative_age": "passed",
  "empirical_finite_embeddings": "passed"
}


==> anc/tables/shap_checks.json <==
[
  {
    "year": 2019,
    "explanations": 500,
    "max_additivity_error": 5.928075573535807e-06,
    "background_rows": 100,
    "scale": "raw model log1p EUR output"
  },
  {
    "year": 2020,
    "explanations": 500,
    "max_additivity_error": 2.0319112632449787e-06,
    "background_rows": 100,
    "scale": "raw model log1p EUR output"
  },
  {
    "year": 2021,
    "explanations": 500,
    "max_additivity_error": 3.9051186213612255e-06,
    "background_rows": 100,
    "scale": "raw model log1p EUR output"
  },
  {
    "year": 2022,
    "explanations": 500,
    "max_additivity_error": 6.3214835535063685e-06,
    "background_rows": 100,
    "scale": "raw model log1p EUR output"
  },
  {
    "year": 2023,
    "explanations": 500,
    "max_additivity_error": 5.78886088575814e-06,
    "background_rows": 100,
    "scale": "raw model log1p EUR output"
  }
]


==> anc/tables/shap_dependence_bins.csv <==
feature_value,mean_shap,rows,year,feature
0.0,-0.4711327069049352,50,2019,hist_mature_out_30
0.0,-0.46764062298554926,50,2019,hist_mature_out_30
0.0,-0.4868496415741276,50,2019,hist_mature_out_30
0.0,-0.4870642962233163,50,2019,hist_mature_out_30
0.0,-0.48537519312426447,50,2019,hist_mature_out_30
0.10174384424596966,-0.45265622159349733,50,2019,hist_mature_out_30
3.5683142114712996,0.3320120458186604,50,2019,hist_mature_out_30
5.385803357860377,0.5198009017805569,50,2019,hist_mature_out_30
6.5969656847980245,1.0990032881652005,50,2019,hist_mature_out_30
9.22034655759721,2.5157094850708845,50,2019,hist_mature_out_30
0.0,0.005742740651126951,50,2019,neighbor_out_q_in_eur
5.9728917861138315,-0.019548656812123956,50,2019,neighbor_out_q_in_eur
11.782121593105947,0.006181536548631266,50,2019,neighbor_out_q_in_eur
12.909707398317568,0.01862301343213767,50,2019,neighbor_out_q_in_eur
14.330730237989433,0.025712496619531885,50,2019,neighbor_out_q_in_eur
15.795307722754623,0.018430084039829674,50,2019,neighbor_out_q_in_eur
16.250281174620604,-0.019969268076261506,50,2019,neighbor_out_q_in_eur
16.477545742938982,-0.04157084540929645,50,2019,neighbor_out_q_in_eur
16.477545742938982,-0.05448052944596857,50,2019,neighbor_out_q_in_eur
16.5505436865764,-0.04748310921886005,50,2019,neighbor_out_q_in_eur
0.0,-0.3211544548790902,50,2020,hist_mature_out_30
0.0,-0.46487422339636836,50,2020,hist_mature_out_30
0.0,-0.4548150234111585,50,2020,hist_mature_out_30
0.0,-0.47058721752041016,50,2020,hist_mature_out_30
0.0,-0.45769305497724566,50,2020,hist_mature_out_30
0.0,-0.4427842578938231,50,2020,hist_mature_out_30
0.27176510507686247,-0.42004209634114525,50,2020,hist_mature_out_30
4.390430486301443,0.56897403089921,50,2020,hist_mature_out_30
5.974398987517284,0.6988016266489868,50,2020,hist_mature_out_30
8.59222063100167,2.4905921092659002,50,2020,hist_mature_out_30
8.008548041784566,-0.023428928349725903,50,2020,neighbor_out_q_in_eur
15.254756512388562,-0.05007148938970641,50,2020,neighbor_out_q_in_eur
15.721548219475583,0.10289470014628023,50,2020,neighbor_out_q_in_eur
15.849295302015255,0.27627747497819366,50,2020,neighbor_out_q_in_eur
15.898396228757923,0.30908444326967,50,2020,neighbor_out_q_in_eur
15.992870038886588,0.30100663414075973,50,2020,neighbor_out_q_in_eur
16.057135134288345,0.2769557977515273,50,2020,neighbor_out_q_in_eur
16.0792560199065,0.2832966317702085,50,2020,neighbor_out_q_in_eur
16.254198067781534,1.0007387236295266,50,2020,neighbor_out_q_in_eur
17.358713519613758,1.681246314456314,50,2020,neighbor_out_q_in_eur
0.0,-0.6774128397862194,50,2021,hist_mature_out_30
0.0,-0.6710791829208378,50,2021,hist_mature_out_30
0.0,-0.6568152270188788,50,2021,hist_mature_out_30
0.0,-0.6274230052496307,50,2021,hist_mature_out_30
0.0,-0.656401346694096,50,2021,hist_mature_out_30
0.0,-0.6731005866832332,50,2021,hist_mature_out_30
0.0,-0.7038655939122429,50,2021,hist_mature_out_30
0.0,-0.6745974306608318,50,2021,hist_mature_out_30
1.1562261642905265,-0.5805963614087318,50,2021,hist_mature_out_30
9.493016452559072,2.644691348076984,50,2021,hist_mature_out_30
0.0,-0.3550923289871309,50,2021,neighbor_out_q_in_eur
5.394044814034962,-0.36002201827783137,50,2021,neighbor_out_q_in_eur
11.467335700361987,-0.3694425705294125,50,2021,neighbor_out_q_in_eur
12.591610523787349,-0.3001789521918632,50,2021,neighbor_out_q_in_eur
13.289400525982227,0.015329323501558974,50,2021,neighbor_out_q_in_eur
13.655345594871378,0.07434389881077222,50,2021,neighbor_out_q_in_eur
13.720784533280659,0.07320344845890067,50,2021,neighbor_out_q_in_eur
13.812670197730425,0.06697926852614619,50,2021,neighbor_out_q_in_eur
13.841547034514148,0.06769477130370215,50,2021,neighbor_out_q_in_eur
14.840546766954981,0.06262252012589015,50,2021,neighbor_out_q_in_eur
0.0,-0.3183052700842963,50,2022,hist_mature_out_30
0.0,-0.29076788497706874,50,2022,hist_mature_out_30
0.0,-0.33063111172448845,50,2022,hist_mature_out_30
0.0,-0.3514251760558924,50,2022,hist_mature_out_30
0.0,-0.3280454188549193,50,2022,hist_mature_out_30
0.0,-0.36486599790977775,50,2022,hist_mature_out_30
0.0,-0.344130414338829,50,2022,hist_mature_out_30
0.0,-0.33781403078702277,50,2022,hist_mature_out_30
5.654684403832841,1.168843215066404,50,2022,hist_mature_out_30
12.182128953877363,3.739319514082628,50,2022,hist_mature_out_30
0.0,-0.37823064502440396,50,2022,neighbor_out_q_in_eur
0.0,-0.37612572115673687,50,2022,neighbor_out_q_in_eur
1.1472969215178288,-0.35897872726600616,50,2022,neighbor_out_q_in_eur
9.052679147595713,-0.4133934080468956,50,2022,neighbor_out_q_in_eur
11.184041692318466,-0.39299278942612,50,2022,neighbor_out_q_in_eur
11.944942332373344,-0.3623070175785571,50,2022,neighbor_out_q_in_eur
13.481338406216919,-0.4110212881757412,50,2022,neighbor_out_q_in_eur
15.037974417662467,-0.32945455577936955,50,2022,neighbor_out_q_in_eur
16.60861110638024,0.41987270213160666,50,2022,neighbor_out_q_in_eur
17.583259926895288,0.4304843202267541,50,2022,neighbor_out_q_in_eur
0.0,-0.45008129756478593,50,2023,hist_mature_out_30
0.0,-0.48780158377527255,50,2023,hist_mature_out_30
0.0,-0.4446418274567463,50,2023,hist_mature_out_30
0.0,-0.4812478053438477,50,2023,hist_mature_out_30
0.0,-0.4385620919954032,50,2023,hist_mature_out_30
0.0,-0.46017765751061956,50,2023,hist_mature_out_30
0.0,-0.4479708862368949,50,2023,hist_mature_out_30
0.0,-0.4491266319635324,50,2023,hist_mature_out_30
6.274892561058213,1.455388281212002,50,2023,hist_mature_out_30
12.139335258923404,3.3420121548634953,50,2023,hist_mature_out_30
0.0,-0.4777994236851809,50,2023,neighbor_out_q_in_eur
0.0,-0.47157513978432397,50,2023,neighbor_out_q_in_eur
6.047250915807146,-0.5053264485414373,50,2023,neighbor_out_q_in_eur
11.122895483836087,-0.4920605667431373,50,2023,neighbor_out_q_in_eur
12.328447944627126,-0.4751506823345553,50,2023,neighbor_out_q_in_eur
13.566185661199217,-0.4732923909028876,50,2023,neighbor_out_q_in_eur
14.867478579426786,-0.41744038091595287,50,2023,neighbor_out_q_in_eur
15.981414726424486,0.2369332721753046,50,2023,neighbor_out_q_in_eur
16.828294341431242,0.33203165857689454,50,2023,neighbor_out_q_in_eur
17.305600853384007,0.313500783065171,50,2023,neighbor_out_q_in_eur


==> anc/tables/shap_family.csv <==
year,family,mean_absolute_shap
2019,Aligned rolling embeddings,0.1724331284769452
2019,Directed graph / neighbor features,0.2370865505659213
2019,Own history / booked maturity,1.4247102248965469
2020,Aligned rolling embeddings,0.1465246237907485
2020,Directed graph / neighbor features,0.7420486091558989
2020,Own history / booked maturity,1.4911726555097382
2021,Aligned rolling embeddings,0.33422635741900797
2021,Directed graph / neighbor features,0.5351800083494713
2021,Own history / booked maturity,1.9748879158637078
2022,Aligned rolling embeddings,0.4314948755569495
2022,Directed graph / neighbor features,0.9987144126609043
2022,Own history / booked maturity,2.4006863515829715
2023,Aligned rolling embeddings,0.271558205802867
2023,Directed graph / neighbor features,0.9374499520925564
2023,Own history / booked maturity,2.5760548442573135


==> anc/tables/shap_importance.csv <==
year,feature,mean_absolute_shap,rows
2019,hist_count_out_30,0.015894657288952726,500
2019,hist_amount_out_30,0.013491916696473491,500
2019,hist_mature_out_30,0.7350902252233377,500
2019,hist_count_in_30,0.0,500
2019,hist_amount_in_30,0.0,500
2019,hist_mature_in_30,0.0014851107400655748,500
2019,hist_count_out_90,0.2268741549931653,500
2019,hist_amount_out_90,0.0035779777694586665,500
2019,hist_mature_out_90,0.13374725651182467,500
2019,hist_count_in_90,0.0,500
2019,hist_amount_in_90,0.0,500
2019,hist_mature_in_90,0.0009202518228534609,500
2019,hist_count_out_365,0.05931585057962221,500
2019,hist_amount_out_365,0.008315444462504236,500
2019,hist_mature_out_365,0.07098890513235703,500
2019,hist_count_in_365,0.0166554757514596,500
2019,hist_amount_in_365,0.03156458584796638,500
2019,hist_mature_in_365,0.00040280249632895,500
2019,booked_mature_out_30,0.0033249798654392364,500
2019,booked_mature_in_30,0.0,500
2019,booked_mature_out_60,0.0164228115819674,500
2019,booked_mature_in_60,0.0,500
2019,booked_mature_out_90,0.0,500
2019,booked_mature_in_90,0.0,500
2019,age_days,0.00313163476798858,500
2019,month_sin,0.005770642572483048,500
2019,month_cos,0.00021566260993480685,500
2019,mean_remaining_out,0.01336115968809463,500
2019,mean_remaining_in,0.0006957974731177091,500
2019,q_out_eur,0.0634629210211523,500
2019,q_in_eur,0.0,500
2019,degree_out,0.0,500
2019,degree_in,0.0,500
2019,pagerank_in,0.002699025965621695,500
2019,pagerank_out,0.005916908956775441,500
2019,hhi_counter_out,0.007318179829358123,500
2019,hhi_counter_in,0.0,500
2019,entropy_counter_out,0.005220486495904625,500
2019,entropy_counter_in,0.0,500
2019,hhi_maturity_out,0.01007928954152856,500
2019,hhi_maturity_in,0.0,500
2019,hhi_joint_out,0.004104679838940502,500
2019,hhi_joint_in,0.0,500
2019,role_balance,0.038537245720094065,500
2019,mane_temporal_eur,0.06136992989617167,500
2019,neighbor_out_hist_count_out_30,0.033562422911548054,500
2019,neighbor_out_hist_amount_out_30,0.016096455194753365,500
2019,neighbor_out_q_out_eur,0.019524306637002154,500
2019,neighbor_out_q_in_eur,0.02950561614243314,500
2019,neighbor_in_hist_count_out_30,0.0,500
2019,neighbor_in_hist_amount_out_30,0.0,500
2019,neighbor_in_q_out_eur,0.0,500
2019,neighbor_in_q_in_eur,0.0031520034357905386,500
2019,temp_emb_0,0.02756627242688788,500
2019,temp_emb_1,0.03570902847595048,500
2019,temp_emb_2,0.009491950798975303,500
2019,temp_emb_3,0.005046685893014074,500
2019,temp_emb_4,0.009666027561109512,500
2019,temp_emb_5,0.005109171440154314,500
2019,temp_emb_6,0.05029918869811343,500
2019,temp_emb_7,0.02954480318274058,500
2019,temp_emb_available,0.0,500
2020,hist_count_out_30,0.013647581608220936,500
2020,hist_amount_out_30,0.011392212681737728,500
2020,hist_mature_out_30,0.6835526651602565,500
2020,hist_count_in_30,0.0,500
2020,hist_amount_in_30,0.005236468696892262,500
2020,hist_mature_in_30,0.08327380011984147,500
2020,hist_count_out_90,0.16355826068167806,500
2020,hist_amount_out_90,0.02614721401923802,500
2020,hist_mature_out_90,0.10688137428837828,500
2020,hist_count_in_90,8.96594613790512e-05,500
2020,hist_amount_in_90,0.011962083839811385,500
2020,hist_mature_in_90,3.519956320524216e-05,500
2020,hist_count_out_365,0.06673983972608577,500
2020,hist_amount_out_365,0.05093779237125535,500
2020,hist_mature_out_365,0.06770276927017141,500
2020,hist_count_in_365,0.001340706056430936,500
2020,hist_amount_in_365,0.010370348559920676,500
2020,hist_mature_in_365,0.0,500
2020,booked_mature_out_30,0.010970952182300387,500
2020,booked_mature_in_30,0.01381826173402369,500
2020,booked_mature_out_60,0.00385791486620903,500
2020,booked_mature_in_60,0.0,500
2020,booked_mature_out_90,0.03106952433587052,500
2020,booked_mature_in_90,0.001104047066196799,500
2020,age_days,0.021082567732753233,500
2020,month_sin,0.031179611968834658,500
2020,month_cos,0.006700096877887843,500
2020,mean_remaining_out,0.026277721967557448,500
2020,mean_remaining_in,0.015762738460442054,500
2020,q_out_eur,0.026481242213160734,500
2020,q_in_eur,0.0,500
2020,degree_out,0.00022673784973099823,500
2020,degree_in,0.0,500
2020,pagerank_in,0.008745027724774555,500
2020,pagerank_out,0.06419496935654433,500
2020,hhi_counter_out,0.010666842889754334,500
2020,hhi_counter_in,0.0,500
2020,entropy_counter_out,0.014907147524394097,500
2020,entropy_counter_in,0.0,500
2020,hhi_maturity_out,0.0010550069858087225,500
2020,hhi_maturity_in,0.0,500
2020,hhi_joint_out,0.00013365514039993286,500
2020,hhi_joint_in,0.0,500
2020,role_balance,0.012634601714261808,500
2020,mane_temporal_eur,0.07409089179957984,500
2020,neighbor_out_hist_count_out_30,0.020556287592407317,500
2020,neighbor_out_hist_amount_out_30,0.0027633374999463563,500
2020,neighbor_out_q_out_eur,0.06686088298759889,500
2020,neighbor_out_q_in_eur,0.4393120757490768,500
2020,neighbor_in_hist_count_out_30,0.00999154682434164,500
2020,neighbor_in_hist_amount_out_30,0.015909597517279907,500
2020,neighbor_in_q_out_eur,0.0,500
2020,neighbor_in_q_in_eur,0.0,500
2020,temp_emb_0,0.009242446595020591,500
2020,temp_emb_1,0.027491320439560804,500
2020,temp_emb_2,0.017599406230575404,500
2020,temp_emb_3,0.021929348611477762,500
2020,temp_emb_4,0.010232406567931175,500
2020,temp_emb_5,0.013514684509728104,500
2020,temp_emb_6,0.03934388006259687,500
2020,temp_emb_7,0.007171130773858166,500
2020,temp_emb_available,0.0,500
2021,hist_count_out_30,0.004858791700499131,500
2021,hist_amount_out_30,0.02549540343355853,500
2021,hist_mature_out_30,0.8566448756604664,500
2021,hist_count_in_30,0.0,500
2021,hist_amount_in_30,0.005635306040029972,500
2021,hist_mature_in_30,0.08036025733608054,500
2021,hist_count_out_90,0.160148114847641,500
2021,hist_amount_out_90,0.0048007457564771166,500
2021,hist_mature_out_90,0.037812134184921166,500
2021,hist_count_in_90,0.0,500
2021,hist_amount_in_90,0.0,500
2021,hist_mature_in_90,0.007845676389299333,500
2021,hist_count_out_365,0.09788015742304271,500
2021,hist_amount_out_365,0.09912937976865564,500
2021,hist_mature_out_365,0.20856769494067176,500
2021,hist_count_in_365,0.0,500
2021,hist_amount_in_365,0.006848013878837227,500
2021,hist_mature_in_365,0.0797106306374073,500
2021,booked_mature_out_30,0.010115392201114445,500
2021,booked_mature_in_30,0.010561216594604773,500
2021,booked_mature_out_60,0.0027396164362877605,500
2021,booked_mature_in_60,0.0034068319574370987,500
2021,booked_mature_out_90,0.004010929388217628,500
2021,booked_mature_in_90,0.0,500
2021,age_days,0.051947234894367866,500
2021,month_sin,0.011632174614733084,500
2021,month_cos,0.059668641656504484,500
2021,mean_remaining_out,0.031422683605677446,500
2021,mean_remaining_in,0.0,500
2021,q_out_eur,0.10807171599037946,500
2021,q_in_eur,0.005574296526797117,500
2021,degree_out,0.04112641340717673,500
2021,degree_in,0.005514844276905059,500
2021,pagerank_in,0.009297727584410458,500
2021,pagerank_out,0.10604529804215998,500
2021,hhi_counter_out,0.035578805412193756,500
2021,hhi_counter_in,0.009481346363890916,500
2021,entropy_counter_out,0.04718460506135597,500
2021,entropy_counter_in,0.0027729059162735943,500
2021,hhi_maturity_out,0.0024359066061768685,500
2021,hhi_maturity_in,0.0,500
2021,hhi_joint_out,0.009368119633411985,500
2021,hhi_joint_in,0.0,500
2021,role_balance,0.013062557518016547,500
2021,mane_temporal_eur,0.05501361363502685,500
2021,neighbor_out_hist_count_out_30,0.009713897772952916,500
2021,neighbor_out_hist_amount_out_30,0.0024684123984258623,500
2021,neighbor_out_q_out_eur,0.0015478227354586125,500
2021,neighbor_out_q_in_eur,0.18237714843604716,500
2021,neighbor_in_hist_count_out_30,0.0,500
2021,neighbor_in_hist_amount_out_30,0.0,500
2021,neighbor_in_q_out_eur,0.0,500
2021,neighbor_in_q_in_eur,0.0021905835495889185,500
2021,temp_emb_0,0.02586825171829667,500
2021,temp_emb_1,0.11815951699261554,500
2021,temp_emb_2,0.026460786940082904,500
2021,temp_emb_3,0.04135530801214743,500
2021,temp_emb_4,0.019085351620921863,500
2021,temp_emb_5,0.04883900105016714,500
2021,temp_emb_6,0.009515989922494628,500
2021,temp_emb_7,0.044942151162282104,500
2021,temp_emb_available,0.0,500
2022,hist_count_out_30,0.04373138709824532,500
2022,hist_amount_out_30,0.023108996832109988,500
2022,hist_mature_out_30,0.7749090019619557,500
2022,hist_count_in_30,0.03711542867517099,500
2022,hist_amount_in_30,0.0,500
2022,hist_mature_in_30,0.01452955947175622,500
2022,hist_count_out_90,0.28414698911538,500
2022,hist_amount_out_90,0.15019867552446084,500
2022,hist_mature_out_90,0.09913904229639797,500
2022,hist_count_in_90,0.0014374039272218942,500
2022,hist_amount_in_90,0.010254426684193312,500
2022,hist_mature_in_90,0.023357826433489097,500
2022,hist_count_out_365,0.18723495151180544,500
2022,hist_amount_out_365,0.13531085306611843,500
2022,hist_mature_out_365,0.11921069684541666,500
2022,hist_count_in_365,0.027309895888892936,500
2022,hist_amount_in_365,0.022966717423126098,500
2022,hist_mature_in_365,0.00828405171899125,500
2022,booked_mature_out_30,0.08524855413557961,500
2022,booked_mature_in_30,0.02370660368118202,500
2022,booked_mature_out_60,0.0,500
2022,booked_mature_in_60,0.006458770062848926,500
2022,booked_mature_out_90,0.058798435401974714,500
2022,booked_mature_in_90,0.0,500
2022,age_days,0.10393733603784117,500
2022,month_sin,0.010031497284621,500
2022,month_cos,0.0437964026619494,500
2022,mean_remaining_out,0.03716381007787771,500
2022,mean_remaining_in,0.001886813900768757,500
2022,q_out_eur,0.06035504750087392,500
2022,q_in_eur,0.007057176362723112,500
2022,degree_out,0.004622505795583129,500
2022,degree_in,0.004407661947458983,500
2022,pagerank_in,0.04294524932875996,500
2022,pagerank_out,0.04039450189355063,500
2022,hhi_counter_out,0.0007038068398833275,500
2022,hhi_counter_in,0.01321450478637591,500
2022,entropy_counter_out,0.0037458864884451033,500
2022,entropy_counter_in,0.013385594067806377,500
2022,hhi_maturity_out,0.07147644957798067,500
2022,hhi_maturity_in,0.0,500
2022,hhi_joint_out,0.0,500
2022,hhi_joint_in,0.002541569550484419,500
2022,role_balance,0.03208492541763931,500
2022,mane_temporal_eur,0.17786350877926338,500
2022,neighbor_out_hist_count_out_30,0.03813802691648017,500
2022,neighbor_out_hist_amount_out_30,0.07617553886212641,500
2022,neighbor_out_q_out_eur,0.076469813560443,500
2022,neighbor_out_q_in_eur,0.3881285208451399,500
2022,neighbor_in_hist_count_out_30,0.0017644839554652571,500
2022,neighbor_in_hist_amount_out_30,0.0,500
2022,neighbor_in_q_out_eur,0.004866045051813126,500
2022,neighbor_in_q_in_eur,0.005785818996205926,500
2022,temp_emb_0,0.06471329436823609,500
2022,temp_emb_1,0.042859245969383036,500
2022,temp_emb_2,0.10327530125413208,500
2022,temp_emb_3,0.04813873141404241,500
2022,temp_emb_4,0.0995225781667535,500
2022,temp_emb_5,0.014762321201374287,500
2022,temp_emb_6,0.04471302040740149,500
2022,temp_emb_7,0.01351038277562708,500
2022,temp_emb_available,0.0,500
2023,hist_count_out_30,0.04944409272235353,500
2023,hist_amount_out_30,0.00710035917641595,500
2023,hist_mature_out_30,0.8644982773436466,500
2023,hist_count_in_30,0.0023309329101257026,500
2023,hist_amount_in_30,0.008204158843047918,500
2023,hist_mature_in_30,0.05879819699341431,500
2023,hist_count_out_90,0.28152718841871244,500
2023,hist_amount_out_90,0.10985031718266196,500
2023,hist_mature_out_90,0.3190956841462991,500
2023,hist_count_in_90,0.005568466176744551,500
2023,hist_amount_in_90,0.007495193243026732,500
2023,hist_mature_in_90,0.04084260575555265,500
2023,hist_count_out_365,0.19323939658278483,500
2023,hist_amount_out_365,0.013019513609595596,500
2023,hist_mature_out_365,0.1290521527699253,500
2023,hist_count_in_365,0.04826958356704563,500
2023,hist_amount_in_365,0.0,500
2023,hist_mature_in_365,0.01855670128852129,500
2023,booked_mature_out_30,0.006980397028625011,500
2023,booked_mature_in_30,0.0,500
2023,booked_mature_out_60,0.01079070640500635,500
2023,booked_mature_in_60,0.004369451163709163,500
2023,booked_mature_out_90,0.0,500
2023,booked_mature_in_90,0.017260242941379546,500
2023,age_days,0.046318019224964084,500
2023,month_sin,0.03170581345355604,500
2023,month_cos,0.039264165626079775,500
2023,mean_remaining_out,0.012467015688014216,500
2023,mean_remaining_in,0.023545953024476766,500
2023,q_out_eur,0.20417554247594438,500
2023,q_in_eur,0.02228471649568528,500
2023,degree_out,0.00879391280002892,500
2023,degree_in,0.0186639937007986,500
2023,pagerank_in,0.04975115164347808,500
2023,pagerank_out,0.010955981057081373,500
2023,hhi_counter_out,0.007397855595946312,500
2023,hhi_counter_in,0.024606755309179426,500
2023,entropy_counter_out,0.015138848953703422,500
2023,entropy_counter_in,0.0,500
2023,hhi_maturity_out,0.03036955319242552,500
2023,hhi_maturity_in,0.0,500
2023,hhi_joint_out,0.0,500
2023,hhi_joint_in,0.0,500
2023,role_balance,0.0212637984932214,500
2023,mane_temporal_eur,0.19113881569659805,500
2023,neighbor_out_hist_count_out_30,0.020141850076112897,500
2023,neighbor_out_hist_amount_out_30,0.05091883317327127,500
2023,neighbor_out_q_out_eur,0.011641142256944442,500
2023,neighbor_out_q_in_eur,0.42341324037041395,500
2023,neighbor_in_hist_count_out_30,0.006988115381468086,500
2023,neighbor_in_hist_amount_out_30,0.0,500
2023,neighbor_in_q_out_eur,0.0,500
2023,neighbor_in_q_in_eur,0.04626610439188546,500
2023,temp_emb_0,0.030553095237761736,500
2023,temp_emb_1,0.05348721165188122,500
2023,temp_emb_2,0.0360399341319967,500
2023,temp_emb_3,0.004421708499891684,500
2023,temp_emb_4,0.0228821099425992,500
2023,temp_emb_5,0.03468441082385368,500
2023,temp_emb_6,0.01943612023225985,500
2023,temp_emb_7,0.07005361528262322,500
2023,temp_emb_available,0.0,500


==> anc/tables/shap_rank_stability.csv <==
year,2019,2020,2021,2022,2023
2019,1.0,0.6512775659884783,0.583372577417486,0.6462155003526251,0.6388351731713416
2020,0.6512775659884783,1.0,0.6160938490805327,0.6502809496820116,0.4855585596056539
2021,0.583372577417486,0.6160938490805327,1.0,0.5661379534315428,0.5528744887454025
2022,0.6462155003526251,0.6502809496820116,0.5661379534315428,1.0,0.6133766746198132
2023,0.6388351731713416,0.4855585596056539,0.5528744887454025,0.6133766746198132,1.0


==> anc/tables/system_panel.csv <==
snapshot_date,n,m,selected_invoices,amount_cents,density,weighted_reciprocity,binary_reciprocity,window_days,mean_hhi_maturity_out,mean_hhi_maturity_in,y_count_30,y_amount_30,y_weighted_30,coverage_out_amount_30,y_count_60,y_amount_60,y_weighted_60,coverage_out_amount_60,y_count_90,y_amount_90,y_weighted_90,coverage_out_amount_90,edge_jaccard,origin,hist_count_30,hist_amount_30,hist_weighted_30,hist_count_90,hist_amount_90,hist_weighted_90,hist_count_365,hist_amount_365,hist_weighted_365,month_sin,month_cos,global_q,dual_share,mean_degree_out
2013-01-31,85,74,131,303846151,0.010364145658263305,0.032566481317711345,0.02702702702702703,90,1.0,0.993357451490188,37,1007259.0,373933.9331579949,0.8420968886850353,71.0,22853951.17,480928.3515689704,0.052400846185933284,110.0,40517918.16,1755384.4361519516,0.04020554988948623,,2013-01-31,45,954625.84,653579.0643081551,131,3038461.51,1031901.1510674371,363,68168479.97,1172533.1633153947,0.49999999999999994,0.8660254037844387,414302.21230027446,0.047058823529411764,0.8705882352941177
2013-02-28,81,67,125,317782356,0.010339506172839507,0.0,0.0,90,0.9896287583309396,0.9737367066343287,20,21624537.55,161092.65016890518,0.016067408109728572,57.0,38035610.06,3332644.9304658305,0.020168687416604564,94.0,50632216.08,4329298.401475092,0.021747991007546673,0.7407407407407407,2013-02-28,56,1365736.09,752915.8457680104,125,3177823.56,1078284.721846663,369,65403667.61,1167096.745973556,0.8660254037844386,0.5000000000000001,409314.2719737622,0.024691358024691357,0.8271604938271605
2013-03-31,73,59,115,2358832883,0.011225266362252663,0.0,0.0,90,1.0,0.9992911173626726,40,17884215.17,337336.7513964718,0.9841212020040799,61.0,29005772.09,3177928.2594053023,0.9883887938250707,103.0,41996640.14,3825009.7848118977,0.9472149090353398,0.68,2013-03-31,33,21626443.99,169630.3332501931,115,23588328.83,716159.2608015623,379,85414506.59,788755.0406866914,1.0,6.123233995736766e-17,8692985.827983726,0.0,0.8082191780821918
2013-04-30,69,54,129,4087639525,0.011508951406649617,0.0,0.0,90,0.962993754827767,0.9615944689346905,21,11121556.92,409519.0157419094,0.9952914874799742,63.0,24112424.97,2168468.967786219,0.9198599700194319,119.0,34652178.76,3015521.199070202,0.9432445615145499,0.6376811594202898,2013-04-30,40,17884215.17,549246.4196757646,129,40876395.25,20069100.885908436,394,62826977.85,20122825.92215189,0.8660254037844387,-0.4999999999999998,7629868.864422584,0.0,0.782608695652174
2013-05-31,66,54,115,5280442330,0.012587412587412588,0.0,0.0,90,0.9285942416087715,0.9280855770675244,35,10839346.86,531093.4004389481,0.9901958723738084,78.0,21358489.02,2240579.7681763526,0.9942899457969242,127.0,34482445.17,2900546.6861535492,0.9658009264080271,0.7142857142857143,2013-05-31,42,13293764.14,884176.4552442875,115,52804423.3,22525418.034666665,413,72008817.19,22606249.23599084,0.49999999999999994,-0.8660254037844387,5083376.456638046,0.015151515151515152,0.8181818181818182
2013-06-30,71,58,116,4179707799,0.011670020120724347,0.0,0.0,90,0.9996538344886882,0.9969534272362661,43,10519142.16,740051.7918034154,0.999536987909668,92.0,23643098.31,2534027.8723249505,0.9616013807456016,136.0,38027292.07,3309742.8950297413,0.9564844689189566,0.696969696969697,2013-06-30,35,10839346.86,622853.2251144861,116,41797077.99,17939369.436618105,414,75848934.91,20531826.183365986,1.2246467991473532e-16,-1.0,5731011.347615629,0.014084507042253521,0.8169014084507042
2013-07-31,72,58,141,3534102950,0.01134585289514867,0.0,0.0,90,0.9237877121403946,0.9165295881175257,35,12699044.19,983856.4747028756,0.9406756690717524,72.0,26819373.57,3038219.0795854386,0.944776065849028,111.0,31212420.52,3407614.511674891,0.9014840932304599,0.6811594202898551,2013-07-31,63,11206532.0,1168314.1017856805,141,35341029.5,14559704.888109973,457,83496589.15,17403041.44969312,-0.4999999999999997,-0.8660254037844388,4183687.821232276,0.013888888888888888,0.8055555555555556
2013-08-31,79,63,148,3488105224,0.010223953261927946,5.1869421471328874e-05,0.031746031746031744,90,0.9992731885309274,0.9864008336846714,39,14974460.0,1905712.6318714223,0.9499205907925895,62.0,18378633.64,2519353.252804454,0.9366852850547381,131.0,23596237.58,4402145.210091914,0.8669439892967885,0.6133333333333333,2013-08-31,49,12833786.88,1479569.1302566375,148,34881052.24,13805009.215444928,480,95163718.2,16325603.719873386,-0.8660254037844384,-0.5000000000000004,4447233.598463133,0.0379746835443038,0.7974683544303798
2013-09-30,75,60,148,3868992152,0.010810810810810811,9.363523774860321e-05,0.03333333333333333,90,0.9364907105034149,0.9365867526832801,23,3404173.64,1298177.7199685664,0.9853806576094631,92.0,8621777.58,2586411.66448611,0.8839102608814922,132.0,12325041.67,2955674.4670859007,0.9052395706829282,0.7571428571428571,2013-09-30,39,14974460.0,2742159.583001434,148,38689921.52,16481448.292547273,500,109395118.49,18622715.274822313,-1.0,-1.8369701987210297e-16,5354361.107387456,0.04,0.8
2013-10-31,79,60,127,3144545306,0.009737098344693282,0.00011560399505339485,0.03333333333333333,90,0.8129120029681138,0.8132768777700483,63,4850290.03,2503530.760500568,0.843959836356425,90.0,8552514.58,3540752.14125346,0.8967595200521716,132.0,22139664.73,4358927.418375044,0.9400336248903982,0.6438356164383562,2013-10-31,40,3389170.57,1328086.591387305,127,31445453.06,17449425.547803037,514,110479382.37,19403591.833304685,-0.8660254037844386,0.5000000000000001,11880817.263232522,0.02531645569620253,0.759493670886076
2013-11-30,81,66,145,2359840195,0.010185185185185186,0.0007681952378983018,0.06060606060606061,90,0.9992055029299777,0.9865933321702114,27,3702224.55,1914404.6526339103,0.9919454480415025,69.0,17289374.7,4137579.524071469,0.9705312338450274,134.0,31346654.37,4883910.164068634,0.9819928744759373,0.575,2013-11-30,63,4850290.03,2095162.5303979514,145,23598401.95,7973249.616254213,533,114461701.05,10118589.52248284,-0.5000000000000004,0.8660254037844384,907928.2756129135,0.06172839506172839,0.8148148148148148
2013-12-31,87,71,149,1345195071,0.009489441325848703,0.0029890163045356564,0.11267605633802817,90,0.765102451159421,0.7314873313667187,19,11917908.45,4426945.423514408,0.9693351302761518,84.0,25975188.12,6524341.155753438,0.9846220305256446,126.0,48226338.46,7701010.388007172,0.9840971063843854,0.8026315789473685,2013-12-31,50,5371466.25,3497654.3048688276,149,13451950.71,5243909.596552817,540,118617228.58,7623025.238440891,-2.4492935982947064e-16,1.0,1824638.1147135652,0.09195402298850575,0.8160919540229885
2014-01-31,90,74,148,2188640898,0.009238451935081148,0.0013074177689975709,0.10810810810810811,90,0.7945583942072654,0.8100318872809612,43,13522795.45,3519845.4866615934,0.9975616809318816,85.0,35773945.79,6825988.998084706,0.9888056639781697,135.0,38007007.83,7695287.192131572,0.9800082299717304,0.7682926829268293,2014-01-31,41,12452392.67,5936104.145545343,148,21886408.98,7870699.912461696,536,130114995.41,8924884.241715416,0.49999999999999994,0.8660254037844387,2378668.044355033,0.1,0.8222222222222222
2014-02-28,79,60,134,3134665437,0.009737098344693282,0.0006104734423688355,0.06666666666666667,90,0.8906007905101954,0.9192149539350769,23,20322953.45,4668014.513110194,0.9869491646156381,75.0,24338499.67,7455172.6794193415,0.987150740011083,120.0,69920029.52,12024173.395029346,0.9882788293193501,0.675,2014-02-28,65,14057279.67,5717537.215740616,134,31346654.37,11454803.28587301,542,142630531.86,12032480.890269129,0.8660254037844386,0.5000000000000001,3617732.5681385226,0.06329113924050633,0.759493670886076
2014-03-31,69,52,126,4822633846,0.011082693947144074,0.00011453990031985522,0.038461538461538464,90,0.7392304511308448,0.7356891738132982,50,2233062.04,1008670.7168145342,0.9315336442690145,85.0,50241481.79,13960558.750770224,0.9870740132085583,124.0,76383534.73,14120475.271665566,0.9829736672360462,0.7230769230769231,2014-03-31,42,22251150.34,9923130.225482093,126,48226338.46,18868983.128810443,551,143255238.21,19288703.9052717,1.0,6.123233995736766e-17,6888093.274173719,0.043478260869565216,0.7536231884057971
2014-04-30,76,57,157,3854149205,0.01,0.00014296073418361603,0.03508771929824561,90,0.9708976963084652,0.9742829266925013,35,48008419.75,35200144.18457512,0.9897817042811538,74.0,74150472.69,35634830.75414038,0.9858716768485107,149.0,93761699.22,36123819.717073485,0.9428792152386933,0.7301587301587301,2014-04-30,50,2233062.04,1546249.322576229,157,38541492.05,15013047.367246984,561,127604085.08,15839347.47273998,0.8660254037844387,-0.4999999999999998,147970.16626241928,0.039473684210526314,0.75
2014-05-31,78,57,141,7249398209,0.00949050949050949,0.0001443220485117098,0.07017543859649122,90,0.9938464992313514,0.99522769166485,51,28216850.23,1886269.4795505612,0.9799219457387325,101.0,45807841.26,4304530.829674541,0.9022452877754318,149.0,48840546.77,4595656.806833322,0.8514829001780235,0.6764705882352942,2014-05-31,49,48009769.71,21221665.280046754,141,72493982.09,25637750.451891948,568,162320090.65,26868181.557416532,0.49999999999999994,-0.8660254037844387,62652.48431957468,0.0641025641025641,0.7307692307692307
2014-06-30,80,58,150,7845968198,0.009177215189873418,0.0003766285976985297,0.10344827586206896,90,0.9997092997094583,0.999880780679683,50,17590991.03,6511324.70617995,0.778064907011666,98.0,20623696.54,7300512.991775629,0.7765995120678788,135.0,21303716.64,7371417.353171594,0.7638325544307465,0.7692307692307693,2014-06-30,51,28216850.23,4580236.587326148,150,78459681.98,12635814.447976453,584,179697594.02,14507544.268306296,1.2246467991473532e-16,-1.0,2045137.2008745705,0.0875,0.725
2014-07-31,91,65,177,9444477194,0.007936507936507936,0.00035189073272487166,0.12307692307692308,90,0.9275337572354397,0.9689709330030004,21,2405544.54,1771901.7339494007,0.9977959709696334,60.0,3141676.29,1860255.5372253244,0.8702293036053056,113.0,7670913.01,1890931.3173411498,0.6974083792927799,0.7083333333333334,2014-07-31,75,18156956.7,14984156.36127868,177,94444771.94,19570910.260463312,597,186707827.52,20309850.413744308,-0.4999999999999997,-0.8660254037844388,574263.0186170861,0.08791208791208792,0.7142857142857143
2014-08-31,87,59,165,4885507243,0.007885592087677092,0.00016504447949704942,0.06779661016949153,90,0.9415423835019546,0.9400212716710041,41,2337748.69,21069.279114472316,0.14689066513817617,78.0,5534589.6,354731.8899955803,0.13749824377222117,135.0,18675669.88,1417163.2699314489,0.5947038987819161,0.7971014492753623,2014-08-31,36,2363897.44,893831.4757999674,165,48855072.43,7780250.625647346,586,176297110.73,9037065.980195655,-0.8660254037844384,-0.5000000000000004,568726.6730704289,0.04597701149425287,0.6781609195402298
2014-09-30,88,61,153,2291624923,0.00796760710553814,0.0008811023041923864,0.06557377049180328,90,0.7301103255762634,0.7307508773710547,37,3196840.91,169209.48669178068,0.19095107863844246,94.0,16337921.19,3057185.534195187,0.6531000110669526,195.0,42845723.35,3583988.8833061843,0.2806144060583353,0.7142857142857143,2014-09-30,41,2337748.69,30719.380064421064,153,22916249.23,2732833.111875391,588,163660399.42,3433871.727921538,-1.0,-1.8369701987210297e-16,737838.5166776342,0.056818181818181816,0.6931818181818182
2014-10-31,93,62,137,828927422,0.007246376811594203,0.0004926752200025541,0.03225806451612903,90,0.9589621006909936,0.9572245213893404,55,12996099.45,5334548.011843572,0.43554631770688707,141.0,39659677.45,7992295.178115323,0.3642473443767254,209.0,59469893.47,10357319.710447086,0.2523189729197946,0.618421052631579,2014-10-31,54,1209746.18,593182.2023511953,137,8289274.22,4738012.100125322,605,163474375.59,5804515.476616794,-0.8660254037844386,0.5000000000000001,2886264.666076217,0.043010752688172046,0.6666666666666666
2014-11-30,99,66,154,1852801280,0.006802721088435374,0.00012250099481796558,0.030303030303030304,90,0.9975112982066808,0.9964032922699941,86,26663578.0,4108103.8895055004,0.6887592265374137,154.0,46473794.02,10536790.364423307,0.7155044185910432,259.0,83878834.45,12711401.984850941,0.5681992119050004,0.7777777777777778,2014-11-30,55,12996099.45,4473192.6934459545,154,18528012.8,6428244.375199099,597,171620185.01,7022730.396584382,-0.5000000000000004,0.8660254037844384,3400191.4964232338,0.050505050505050504,0.6666666666666666
2014-12-31,126,86,227,4460225018,0.0054603174603174605,0.0013582422356611247,0.046511627906976744,90,0.8428423494148621,0.8365653248709498,43,16314901.68,6707825.240947928,0.9977547189239329,140.0,53381748.9,9082136.356171604,0.57579893303196,223.0,76619999.41,10580889.791745372,0.48402750059483457,0.6344086021505376,2014-12-31,119,30497085.55,16309273.766106261,227,44602250.18,21386021.433692873,666,196745804.31,22129123.573362194,-2.4492935982947064e-16,1.0,15104164.305185413,0.06349206349206349,0.6825396825396826
2015-01-31,129,91,254,6016104273,0.005511143410852713,0.0024804969001241245,0.04395604395604396,90,0.9812551982244999,0.9765096915593011,63,36880806.95,6173094.805843304,0.3897284031633695,144.0,59959822.77,10330653.826351676,0.3433078149507012,200.0,76843981.56,12032795.564562967,0.31063766589660297,0.7184466019417476,2015-01-31,79,16667770.35,13989264.382515438,254,60161042.73,29277526.33727938,705,200961269.37,29600236.99963244,0.49999999999999994,0.8660254037844387,644312.5848551943,0.05426356589147287,0.7054263565891473
2015-02-28,126,90,259,8387883445,0.005714285714285714,0.002677047213070806,0.044444444444444446,90,0.994305062483606,0.993818991389066,46,20960585.91,1019857.4805535262,0.9818181055798549,108.0,39808276.12,4959275.43383387,0.9793965463983523,181.0,100723103.94,6272152.418133626,0.40596827292334137,0.8469387755102041,2015-02-28,105,37405040.43,12550589.422409292,259,83878834.45,23461143.69901098,722,224152365.09,24275459.824158087,0.8660254037844386,0.5000000000000001,14811985.238452155,0.03968253968253968,0.7142857142857143
2015-03-31,102,74,223,7661999941,0.007183071248301301,0.003559718377711222,0.08108108108108109,90,0.9864767591036938,0.9849002278596941,57,16891839.88,2126261.3283463116,0.9999983968590638,99.0,77533352.43,4203454.042791682,0.24544481972685417,146.0,108999005.81,7364486.676952949,0.2165548748320276,0.6565656565656566,2015-03-31,83,23238250.51,2267943.985866081,223,76619999.41,28642834.39758037,763,225139465.26,30857058.203405906,1.0,6.123233995736766e-17,10824651.757382076,0.06862745098039216,0.7254901960784313
2015-04-30,84,61,237,7719693761,0.008749282845668388,0.0047380628211943394,0.09836065573770492,90,0.8165328674920378,0.9965067831994763,42,60641512.55,507714.304216799,0.035262097201762495,89.0,92107165.93,9099828.279629627,0.07260043442311569,218.0,145972032.93,11547137.2320115,0.12378823818029017,0.7763157894736842,2015-04-30,57,16891839.88,5280483.719630251,237,77196937.61,30444006.390485644,770,239798243.1,32003025.442311987,0.8660254037844387,-0.4999999999999998,10039569.94961626,0.08333333333333333,0.7261904761904762
2015-05-31,91,65,196,10070389267,0.007936507936507936,0.0030061914388160066,0.09230769230769231,90,0.99845940917561,0.9984269552376754,82,42150617.43,1678253.5541552976,0.7632449250222051,165.0,85256921.61,7947299.278330304,0.8199063612660504,240.0,129349255.42,10638329.316318305,0.8157015750682548,0.75,2015-05-31,59,60740718.06,1321494.681714469,196,100703892.67,17981107.185526185,780,252529191.45,21731237.221993268,0.49999999999999994,-0.8660254037844387,23502774.188269258,0.07692307692307693,0.7142857142857143
2015-06-30,99,71,197,11977549428,0.007318078746650175,0.008125010427633863,0.11267605633802817,90,0.9980436755090649,0.9981645815402514,83,43106304.18,4436142.164692182,0.8765843963846868,158.0,87198637.99,10122275.058726683,0.9361065840198223,284.0,132161451.04,12546882.658973537,0.9527588193011716,0.7894736842105263,2015-06-30,82,42150617.43,3371733.0153787355,197,119775494.28,63102310.958836794,811,266462958.65,66608789.04733407,1.2246467991473532e-16,-1.0,17039740.151933875,0.09090909090909091,0.7171717171717171
2015-07-31,102,74,257,15436490631,0.007183071248301301,0.0023879820148999774,0.08108108108108109,90,0.9346663361138101,0.9366065827617815,42,35725067.17,1290391.4712102343,0.9938910774061954,169.0,80850994.74,6485049.148171193,0.9898210234438484,282.0,139849894.86,10390103.927598719,0.8760808412666403,0.7261904761904762,2015-07-31,115,51462671.22,8593002.842283206,257,154364906.31,54004664.876199804,850,299718377.47,56684612.13973961,-0.4999999999999997,-0.8660254037844388,20887300.5393419,0.06862745098039216,0.7254901960784313
2015-08-31,110,79,268,13785116754,0.00658882402001668,0.0012729186348681687,0.0759493670886076,90,0.8853430473963164,0.8892425350953931,140,46563516.34,2074652.990950977,0.9771389030796723,231.0,95822222.02,10759467.896017337,0.817678299336937,311.0,168840953.31,13028571.13820899,0.8931912421929454,0.7386363636363636,2015-08-31,72,44481420.61,2910860.4012591084,268,137851167.54,48414762.6200054,885,341871290.64,56451647.54353201,-0.8660254037844384,-0.5000000000000004,19731624.883939013,0.05454545454545454,0.7181818181818181
2015-09-30,128,92,326,14259742712,0.005659448818897638,0.0018366007388030074,0.06521739130434782,90,0.8996158801651769,0.9036324981679514,91,49258705.68,10373503.538428817,0.658088016980961,171.0,122277436.97,15021516.225957785,0.8493244919377868,271.0,186766682.63,15739721.459756048,0.8844010956024122,0.7448979591836735,2015-09-30,140,46563516.34,4621383.865639543,326,142597427.12,51316744.657914616,984,386097058.29,59896401.19982203,-1.0,-1.8369701987210297e-16,22317607.086972587,0.0546875,0.71875
2015-10-31,146,104,319,14770438155,0.0049126121870571565,0.0017757486761569938,0.057692307692307696,90,0.8965337179180302,0.9035201123419487,85,72914620.09,1518283.9073089566,0.992702524002138,168.0,132166815.62,2738586.3460841216,0.9632732973308811,287.0,164412268.17,14642486.303350646,0.9545416587023051,0.6752136752136753,2015-10-31,105,56319444.6,13988608.95408869,319,147704381.55,63092815.60174373,1031,439168874.8,72152980.89423038,-0.8660254037844386,0.5000000000000001,17253893.70640115,0.04794520547945205,0.7123287671232876
2015-11-30,147,108,329,17613356179,0.005032149846239866,0.002455868691940338,0.09259259259259259,90,0.9211708614827339,0.9259324554021654,83,59252195.53,2719741.8476074077,0.9289244038582886,202.0,91497648.08,11704224.128307208,0.9286152163792317,286.0,146007252.77,16301550.47023895,0.9062341941220815,0.811965811965812,2015-11-30,85,72914620.09,1765014.5635691287,329,176133561.79,50880086.59779505,1061,499087395.44,60492377.45829728,-0.5000000000000004,0.8660254037844384,27878156.17965434,0.08163265306122448,0.7346938775510204
2015-12-31,174,124,316,19793070631,0.00411932761942728,0.002109344162830922,0.12903225806451613,90,0.5424675010219683,0.5853081445472448,75,22070252.49,9384626.043960638,0.9549165506624433,189.0,82615936.53,15664371.833706535,0.907392520845881,251.0,109490261.3,19132070.604702275,0.9269824669785495,0.6934306569343066,2015-12-31,127,69427395.59,6233737.398892939,316,197930706.31,86314843.66192535,1069,538017705.48,95955592.79922341,-2.4492935982947064e-16,1.0,88276316.82182452,0.10919540229885058,0.7126436781609196
2016-01-31,168,120,303,17081067205,0.00427715996578272,0.0029697317732671493,0.13333333333333333,90,0.6272651815199343,0.7978194469659546,104,54290622.61,22576300.283997465,0.9306271171901007,190.0,89441854.02,25278332.99945987,0.9337447462943367,310.0,121367872.57,28534075.939945344,0.923909325223826,0.7553956834532374,2016-01-31,90,28467531.11,18000135.82173187,303,170810672.05,93549764.7016855,1080,549818504.12,103116035.40294495,0.49999999999999994,0.8660254037844387,6162154.310546343,0.10714285714285714,0.7142857142857143
2016-02-29,179,128,316,15204333212,0.004017324712824053,0.0020609093186190557,0.109375,90,0.8536965849975252,0.8040587616386878,62,26874324.77,5504328.10262105,0.9872701408155231,193.0,61885629.05,13164398.393648436,0.9130665840747401,285.0,84423272.06,15023429.42889487,0.9124826021342912,0.7714285714285715,2016-02-29,114,60545684.04,16878629.103210818,316,152043332.12,48870636.808798425,1118,567251893.11,63016960.48933755,0.8660254037844386,0.5000000000000001,21812257.39283455,0.09497206703910614,0.7150837988826816
2016-03-31,149,112,280,11790938513,0.005078904407763468,0.0006926290041285368,0.08928571428571429,90,0.6621511552414577,0.9180956758966144,120,31926018.55,10889036.505353853,0.9247254665896948,199.0,49431608.54,14657244.63227474,0.9365753131933181,308.0,72293079.77,16096785.215299265,0.9315035366351221,0.6216216216216216,2016-03-31,86,35151231.41,14842613.368636882,280,117909385.13,34857924.30263178,1126,579300535.37,48655787.01373858,1.0,6.123233995736766e-17,15191016.895993005,0.08053691275167785,0.7516778523489933
2016-04-30,152,115,310,12136787257,0.005010456605088881,0.0008648013496278754,0.10434782608695652,90,0.8960161707478838,0.9296484084872392,79,17505589.99,8676589.504034508,0.9577712850339641,188.0,40367061.22,11394043.347071623,0.9581718542551857,290.0,59554050.74,13337527.96418957,0.9502433086720374,0.6940298507462687,2016-04-30,120,31926018.55,17856286.98000638,310,121367872.57,39684932.035595536,1190,594342395.13,47409423.00338879,0.8660254037844387,-0.4999999999999998,6863624.277522044,0.07894736842105263,0.756578947368421
2016-05-31,155,114,320,9136255897,0.004775869291998324,0.0007169733503360955,0.08771929824561403,90,0.7050410247283304,0.8770233985445773,106,23062356.37,8991905.966114793,0.9544179569886683,174.0,35268263.61,11027129.182222134,0.9362408729597221,267.0,51146172.52,12123006.102138467,0.9444393007338177,0.6474820143884892,2016-05-31,116,24285787.13,11283948.021171167,320,91362558.97,28220602.091265254,1246,557883967.15,33984898.08155169,0.49999999999999994,-0.8660254037844387,6454207.694369005,0.07741935483870968,0.7354838709677419
2016-06-30,176,125,335,7925809169,0.004058441558441558,0.0009195856025031682,0.08,90,0.8588680127671898,0.8293082752752056,68,12205907.24,4627251.171461254,0.896087285847668,161.0,28083816.15,6411721.124997901,0.9350370943088516,403.0,349095036.57,26364456.77152146,0.9902694988637604,0.7194244604316546,2016-06-30,106,23062356.37,11193550.189063936,335,79258091.69,24094661.508417953,1270,538788303.54,29341604.73571718,1.2246467991473532e-16,-1.0,14183082.41986062,0.06818181818181818,0.7102272727272727
2016-07-31,178,127,316,6531109846,0.00403097822636958,0.003819703325810515,0.11023622047244094,90,0.6251017218370308,0.8152102042605397,83,14661090.33,5320450.492637527,0.9315424550692336,312.0,331138670.44,58901823.68698412,0.994778876089275,553.0,395829678.62,61437965.36580489,0.9890677338670346,0.75,2016-07-31,92,17769233.42,9086981.869886262,316,65311098.46,20511588.19220518,1248,505194024.63,25574293.878265277,-0.4999999999999997,-0.8660254037844388,5650317.98383259,0.08426966292134831,0.7134831460674157
2016-08-31,191,145,352,5658710612,0.003995591071920639,0.005047645295631174,0.09655172413793103,90,0.6597039121627837,0.5521352821111473,243,348505510.63,152286538.06883758,0.9911604655420482,400.0,374801736.22,155213929.58049646,0.9869832897008345,867.0,422073924.37,156362487.52411807,0.927786005601993,0.5722543352601156,2016-08-31,150,20934822.7,11515260.773718756,352,56587106.12,20697456.66935658,1331,481750253.53,27178017.8827692,-0.8660254037844384,-0.5000000000000004,5833083.322825125,0.08376963350785341,0.7591623036649214
2016-09-30,206,158,493,38731641280,0.0037414160549372483,0.0017990552348728145,0.10126582278481013,90,0.8137790970874564,0.9307236716529442,157,26296225.59,6536142.4632111285,0.9657716284445672,624.0,73568413.74,8393059.561854852,0.639219338562838,837.0,86866899.6,11371120.868047548,0.6376053658533014,0.711864406779661,2016-09-30,243,348505510.63,236777507.09390658,493,387316412.8,246648987.788529,1435,783356267.06,251356218.4424163,-1.0,-1.8369701987210297e-16,15225782.120028004,0.09223300970873786,0.7669902912621359
2016-10-31,212,165,640,40494638818,0.003688634534561388,0.001785411602877727,0.12121212121212122,90,0.8071520736917519,0.9029514900440129,411,42961913.71,5045210.388146019,0.4056704623924445,659.0,51720715.13,12008507.631464226,0.4139282640657486,835.0,62969495.36,12864646.776378904,0.4898891600391571,0.8146067415730337,2016-10-31,249,36187401.24,9273660.627747629,640,404946388.18,101548934.27295683,1580,763252793.3,105665800.2766201,-0.8660254037844386,0.5000000000000001,7047404.436595675,0.10849056603773585,0.7783018867924528
2016-11-30,211,157,899,42765555418,0.003543218235161363,0.011599515992517864,0.14012738853503184,90,0.8026094267452497,0.895175789335629,248,8758801.42,2010595.0679708337,0.8077842059353367,424.0,20007581.65,2846387.384792464,0.8423186727317442,857.0,50060234.94,4329961.428806629,0.739158670836234,0.6770833333333334,2016-11-30,411,42961913.71,4004061.9739564024,899,427655554.18,44323305.269942224,1906,733300086.92,48236909.55690067,-0.5000000000000004,0.8660254037844384,26512751.470905546,0.12322274881516587,0.7440758293838863
2016-12-31,218,163,959,9464412348,0.00344565171437027,0.08577594045461807,0.147239263803681,90,0.4813075965273222,0.6774814465485669,141,4591587.06,934087.897290413,0.8563731534690753,568.0,35258679.77,3937323.2987393998,0.698716360643812,827.0,51611498.39,5103965.321641499,0.662005006942795,0.7021276595744681,2016-12-31,298,15465346.13,2456217.4815301937,959,94644123.48,19564786.93842517,2077,679366374.6,35618821.172397554,-2.4492935982947064e-16,1.0,11748951.763923507,0.14220183486238533,0.7477064220183486
2017-01-31,214,156,951,6962067277,0.003422403580360669,0.11135413565467044,0.1282051282051282,90,0.5532016153184192,0.5739841778764855,321,23451815.95,7899405.254564805,0.5943841163396133,582.0,39997137.18,9865842.0321112,0.5925075700630432,944.0,54389171.45,10938015.055790078,0.5865789016353916,0.7624309392265194,2017-01-31,247,11795846.29,1438906.3082237649,951,69620672.77,12754889.938568069,2234,659967210.33,22308365.176490564,0.49999999999999994,0.8660254037844387,10236206.44795107,0.11682242990654206,0.7289719626168224
2017-02-28,228,170,857,5006023494,0.003284643326377618,0.1594817513255562,0.10588235294117647,90,0.6269107424959987,0.6682742765708728,176,9249299.19,2157004.317263625,0.39014751559788174,590.0,25990843.85,3245933.4290923504,0.5095869836484743,870.0,109147188.33,4578063.811068765,0.8498461538885524,0.6804123711340206,2017-02-28,433,30052653.29,5620130.544352462,857,50060234.94,11810585.267620645,2447,631316989.74,22032117.30681391,0.8660254037844386,0.5000000000000001,8822487.554430228,0.11403508771929824,0.7456140350877193
2017-03-31,231,170,827,5161149839,0.003199698851872765,0.11017765221677378,0.07058823529411765,90,0.5768796482680134,0.5704172007074817,363,14571246.61,1048598.9604388315,0.934024432107254,623.0,92374735.79,2390634.118556105,0.9763633397018455,917.0,101736531.66,3364984.100918927,0.9684815768959348,0.6585365853658537,2017-03-31,259,16352818.62,3333665.9142737035,827,51611498.39,14104713.72052398,2624,613068487.86,20266205.307787247,1.0,6.123233995736766e-17,8585185.42277003,0.07792207792207792,0.7359307359307359
2017-04-30,263,192,1049,6159115794,0.0027864046672278174,0.08713918782349167,0.08333333333333333,90,0.573514441323151,0.5642209705979894,260,77803489.18,303332.09869753156,0.9910855063531226,554.0,87165285.05,1754612.0481975304,0.9809147428469288,847.0,97725962.47,8347901.192723356,0.9635292712405455,0.8009950248756219,2017-04-30,363,14571246.61,2399155.7896810947,1049,61591157.94,14885467.597451057,2867,595713715.92,17648231.688995324,0.8660254037844387,-0.4999999999999998,11239317.310823599,0.08365019011406843,0.7300380228136882
2017-05-31,252,183,955,11399410302,0.0028931891481692278,0.0014917866406665287,0.07650273224043716,90,0.7757669740851552,0.8677344782143538,293,12438405.28,985627.3303186884,0.8099915739359154,516.0,14914670.63,1618654.5633993556,0.8209288085364846,796.0,28879679.25,2360077.2293681377,0.8471506147354458,0.6666666666666666,2017-05-31,332,83056747.52,2313548.7165997038,955,113994103.02,12134364.539151274,3087,654516182.81,23219640.651939504,0.49999999999999994,-0.8660254037844387,24651887.366283823,0.08333333333333333,0.7261904761904762
2017-06-30,251,184,987,10988718707,0.002932270916334661,0.0023682391636271776,0.09782608695652174,90,0.7664851731994906,0.8808232690253504,223,2476265.35,305133.5087626465,0.8888702860539562,503.0,16441273.97,1218172.0426101396,0.9285994739737312,842.0,28478811.54,2487691.2717542574,0.8762581663546484,0.7230046948356808,2017-06-30,293,12438405.28,1760201.8773264722,987,109887187.07,9915519.791579757,3274,643892231.72,16904297.042163968,1.2246467991473532e-16,-1.0,51672634.669500664,0.10756972111553785,0.7330677290836654
2017-07-31,257,190,927,10492735641,0.002887889105058366,0.002773139722142743,0.11578947368421053,90,0.5349522186262927,0.6254323915123582,201,6829176.39,587335.6031794873,0.9017828063451148,592.0,20072568.93,3035971.116661164,0.8390088129093299,867.0,39150006.69,3779193.777154763,0.6567616696363839,0.7235023041474654,2017-07-31,309,9644274.61,482249.1168815559,927,104927356.41,48822448.19919983,3491,635609908.25,67898567.66085649,-0.4999999999999997,-0.8660254037844388,6647104.917618146,0.12062256809338522,0.7392996108949417
2017-08-31,261,189,897,3571282111,0.0027851458885941646,0.03235035721321093,0.08465608465608465,90,0.68549010362775,0.6941447893840715,328,20524874.28,1285427.843609768,0.43498505463196435,587.0,25635068.34,3395307.7458334006,0.5106042943359674,1077.0,40038450.39,4358916.749782397,0.6067117206930446,0.7227272727272728,2017-08-31,284,13532855.87,5280760.105933197,897,35712821.11,12301825.92357603,3630,628214016.48,35421829.20812854,-0.8660254037844384,-0.5000000000000004,10281170.443698647,0.08812260536398467,0.7241379310344828
2017-09-30,279,200,934,4381492587,0.0025785822954539593,0.027841414216228138,0.06,90,0.7136609171469022,0.6925500060543488,259,5110194.06,774009.6347290537,0.8756193360688146,749.0,19513576.11,2278513.1710130055,0.8445742137216078,1173.0,45055472.03,3398047.016174278,0.6730090083133461,0.706140350877193,2017-09-30,328,20524874.28,1400491.0163248277,934,43814925.87,8693073.11672606,3715,300233380.13,18054257.213852122,-1.0,-1.8369701987210297e-16,9949048.224043246,0.07168458781362007,0.7168458781362007
2017-10-31,303,222,972,4641655089,0.0024260704216116976,0.019434963664961794,0.06306306306306306,90,0.542668647462409,0.521786995091971,430,13215528.25,1614633.4901659945,0.8485694296783028,813.0,32798398.16,3125346.5256155254,0.5865507655633632,1225.0,49247244.11,4146964.096643728,0.6964817855266582,0.6947791164658634,2017-10-31,364,12321434.66,2282576.3646705463,972,46416550.89,18318264.699046757,3831,276412305.83,28785032.242576104,-0.8660254037844386,0.5000000000000001,8369171.0727884015,0.07260726072607261,0.7326732673267327
2017-11-30,325,236,1117,4604450760,0.002241215574548908,0.01583345719175418,0.059322033898305086,90,0.5244931552016657,0.49470709392142703,383,19582869.91,2664635.800075958,0.4199701212231563,795.0,36031715.86,4305503.363381582,0.6733992834056501,1453.0,83158220.48,5748593.651445319,0.7875027186969453,0.7414448669201521,2017-11-30,430,13215528.25,1813374.817541862,1117,46044507.6,12224777.230000716,3850,246665920.37,18098894.83354112,-0.5000000000000004,0.8660254037844384,7763833.09973212,0.07692307692307693,0.7261538461538461
2017-12-31,350,264,1241,5139683177,0.0021612771182971755,0.033218519920454624,0.11363636363636363,90,0.6910584044171191,0.6690355622978034,370,10637085.17,2108461.657426214,0.9091506296550599,1011.0,57279687.16,4753496.97970707,0.8775860582056991,1607.0,107654679.02,6937673.24115899,0.7532682167482441,0.6447368421052632,2017-12-31,436,25879760.96,3233772.292522711,1241,51396831.77,10969958.55494085,4004,257279883.66,16192105.844059115,-2.4492935982947064e-16,1.0,8314375.816465135,0.11142857142857143,0.7542857142857143
2018-01-31,365,278,1342,6529327763,0.00209242811982538,0.04791745296858059,0.14388489208633093,90,0.703953586703222,0.7656418083319967,518,30548224.58,2727727.727496421,0.8512394748801471,1114.0,80968362.36,7508623.777608924,0.7136937466151316,1563.0,123854537.98,10467568.7750696,0.6036114490376786,0.731629392971246,2018-01-31,496,26704126.86,2599614.168277271,1342,65293277.63,11985810.299487852,4251,272188147.35,15813197.038669337,0.49999999999999994,0.8660254037844387,12199605.362451052,0.14246575342465753,0.7616438356164383
2018-02-28,381,296,1453,8315822048,0.00204448128194502,0.03901784792016271,0.12837837837837837,90,0.6378537520032811,0.6786100686011689,552,44172136.08,2409598.3266107594,0.9189094105951147,948.0,85576025.16,9080882.069285324,0.7624959464756705,1431.0,106574115.16,11071708.648710622,0.7608583130928431,0.718562874251497,2018-02-28,658,47126504.62,11912449.377594564,1453,83158220.48,20216801.74278023,4446,279763905.91,24119329.06970029,0.8660254037844386,0.5000000000000001,29890643.037107356,0.14698162729658792,0.7769028871391076
2018-03-31,361,275,1607,10765467902,0.002116035703293321,0.027451440911834137,0.09454545454545454,90,0.616287292200122,0.7430890399852175,449,42897121.35,3785835.2080421457,0.585064024115455,849.0,56638088.95,7541435.943023069,0.6160442120637617,1385.0,82072969.45,9243931.874548383,0.6091842019979454,0.6314285714285715,2018-03-31,596,50374991.86,5209901.3132928945,1607,107654679.02,30052032.98293312,4784,313323064.29,41663284.753034174,1.0,6.123233995736766e-17,20797852.397985775,0.11911357340720222,0.7617728531855956
2018-04-30,402,310,1686,13991471520,0.0019230530638577686,0.013001459477651854,0.08387096774193549,90,0.6240489786606516,0.5915104067170316,400,13740967.6,2382368.1702907356,0.8174100505120178,936.0,39175848.1,5843226.465486964,0.6952323321878512,1385.0,60899380.84,7271803.81361678,0.7588186198708814,0.7514970059880239,2018-04-30,449,42897121.35,4918487.609850517,1686,139914715.2,35618744.53579529,4870,341648939.03,40343655.197645664,0.8660254037844387,-0.4999999999999998,16215555.361292621,0.10696517412935323,0.7711442786069652
2018-05-31,410,319,1570,11538301073,0.0019023197566938994,0.024234706845563,0.10658307210031348,90,0.7118408764713225,0.7078536137236217,509,24720087.89,5503964.91127979,0.7652670704157436,865.0,38868980.72,7883119.13946587,0.8032926148725621,1402.0,59076179.76,9374855.214311553,0.7814103599376007,0.7046070460704607,2018-05-31,525,22076697.33,2947777.756759205,1570,115383010.73,22200594.137986314,5063,280673463.69,28495136.277623467,0.49999999999999994,-0.8660254037844387,13946986.928892875,0.12195121951219512,0.7780487804878049
2018-06-30,442,351,1483,8968296084,0.001800720288115246,0.039957005951142946,0.15384615384615385,90,0.6957618691699615,0.7292314954475572,356,14148892.83,2811124.9004439292,0.9234213819400313,893.0,34356091.87,5654203.09880743,0.818935345337345,1645.0,68557252.44,6962363.906864442,0.7003376401646239,0.6791979949874687,2018-06-30,509,24720087.89,5153034.248286021,1483,89682960.84,17899150.213479333,5279,292955146.3,25026418.657445963,1.2246467991473532e-16,-1.0,17285557.66081983,0.15610859728506787,0.7941176470588235
2018-07-31,488,397,1531,6983803916,0.001670481704648736,0.06488826625870577,0.16624685138539042,90,0.6773134626863275,0.6506451055389573,400,11021930.17,3590760.7519368096,0.6631182521817773,1147.0,45130672.96,5443910.040834989,0.6209232147909013,1919.0,84532765.54,7105816.22359626,0.7418780398273481,0.7116704805491991,2018-07-31,501,23594691.34,3737465.7279086933,1531,69838039.16,15384239.181628391,5478,306954103.64,31306877.72027516,-0.4999999999999997,-0.8660254037844388,11339759.996029625,0.16393442622950818,0.8135245901639344
2018-08-31,540,432,1559,7234349229,0.001484230055658627,0.04721326123306509,0.14351851851851852,90,0.6887322394145974,0.7014239708540956,691,40704346.26,2992222.827847936,0.8194719855451623,1412.0,60967683.16,7497638.512155721,0.8168431160374768,2534.0,98768539.05,10651807.780596193,0.7395888298299174,0.7343096234309623,2018-08-31,527,23811223.66,5498837.650537793,1559,72343492.29,18952813.937192924,5727,317340120.94,31061379.504122213,-0.8660254037844384,-0.5000000000000004,11942733.197077932,0.14074074074074075,0.8
2018-09-30,569,459,1719,8803610195,0.0014202084210005199,0.0382003310631588,0.1394335511982571,90,0.7855288415808787,0.7984988410407315,721,20263336.9,4119737.7863271064,0.8190281636189941,1843.0,58064192.79,11480018.592256851,0.6756600230694433,2779.0,158126944.0,14583894.115673717,0.5453964186520925,0.6811320754716981,2018-09-30,691,40704346.26,4085713.447057909,1719,88036101.95,15091116.917113405,6090,337519592.92,28276351.03625595,-1.0,-1.8369701987210297e-16,17210502.15207822,0.14586994727592267,0.8066783831282952
2018-10-31,640,536,2175,9681284089,0.001310641627543036,0.05815365842220148,0.17537313432835822,90,0.7556162078160664,0.7656245293393178,1032,36119464.84,10095345.828231744,0.858374702597061,1812.0,125832996.92,16313387.287627116,0.5853026736446897,2621.0,203162284.47,24571612.06677226,0.5916028053314595,0.6638795986622074,2018-10-31,937,26510202.76,7079913.639443647,2175,96812840.89,38598746.77054097,6695,357580073.04,48749142.54105881,-0.8660254037844386,0.5000000000000001,17784541.43734325,0.178125,0.8375
2018-11-30,709,601,2679,10899115752,0.0011972779358211214,0.050962390769918674,0.16306156405990016,90,0.7044522883744258,0.7221338209254601,780,89713532.08,12747154.650708895,0.4976440978846811,1589.0,167042819.63,33819900.192864835,0.5471385570025773,3138.0,236566836.76,38022995.08113055,0.5545602486247658,0.7358778625954199,2018-11-30,1032,36119464.84,13077695.367519425,2679,108991157.52,33097505.02558942,7297,380484009.63,41007836.66722479,-0.5000000000000004,0.8660254037844384,13301864.842518456,0.16502115655853314,0.847672778561354
2018-12-31,816,697,2900,16845787595,0.0010480572597137015,0.07033697257061966,0.16929698708751795,90,0.8700758639012813,0.8394902052578325,664,61238532.17,22846690.160730157,0.6959938035693124,2246.0,132192915.98,29647749.148745917,0.6948299982572183,3563.0,207763379.78,33995868.59288319,0.6490532554523888,0.6857142857142857,2018-12-31,938,104951506.94,20847153.47430485,2900,168457875.95,38087895.614086635,7798,460300071.98,46024683.95878367,-2.4492935982947064e-16,1.0,46361214.770115085,0.16299019607843138,0.8541666666666666
2019-01-31,910,773,2844,21072149502,0.0009344890533009345,0.05486594777102678,0.14747736093143596,90,0.8809218504534018,0.7564696695499568,1317,59479595.46,8553766.012342267,0.6937056664709199,2676.0,136071699.15,16852261.722490057,0.7362024476490856,4010.0,191960699.95,21462122.796711348,0.7350709807098721,0.6685584562996595,2019-01-31,928,72082802.51,24753846.038041968,2844,210721495.02,60211047.99510418,8239,506312036.71,66112618.82357939,0.49999999999999994,0.8660254037844387,25774751.866476774,0.14175824175824175,0.8494505494505494
2019-02-28,1010,874,3138,23656683676,0.0008576278837001638,0.06513267443158925,0.14874141876430205,90,0.8044485707714344,0.6783041726741417,1172,65294155.59,4024552.456852581,0.674062756341712,2410.0,116993516.88,12345238.776740763,0.7192743614700712,3867.0,177182850.12,16845389.045669332,0.7536466591973343,0.6892307692307692,2019-02-28,1549,69524017.13,11506067.50302851,3138,236566836.76,47057316.60120815,8982,533892625.91,53088063.409025304,0.8660254037844386,0.5000000000000001,36233973.40531393,0.14752475247524752,0.8653465346534653
2019-03-31,1096,966,3563,20776337978,0.0008049195080491951,0.0423297872286856,0.13871635610766045,90,0.802133502558965,0.7472096159535043,1374,56880890.17,5593296.490866138,0.8382805272120797,2540.0,102170546.84,13878097.14080832,0.8371236288275894,4659.0,2272470099.72,21356459.882350318,0.07928052523208053,0.684981684981685,2019-03-31,1317,75570463.8,7246607.948209999,3563,207763379.78,40958971.33991222,9754,560408772.74,53016449.76646318,1.0,6.123233995736766e-17,30715792.17163066,0.14142335766423358,0.8813868613138686
2019-04-30,1221,1077,4273,20340573778,0.0007230031820195755,0.053154884999822745,0.13184772516248838,90,0.7217311423896636,0.6876386338385349,1166,45289656.67,5122067.981738118,0.8524337329669582,3285.0,2215589209.55,23959448.887352414,0.060887908317354356,5659.0,2306980935.1,36004010.08710417,0.09444903838381963,0.7124895222129086,2019-04-30,1374,56880890.17,11106561.002117189,4273,203405737.78,61886548.42739959,10679,574392541.56,69310112.13266149,0.8660254037844387,-0.4999999999999998,34272725.90623069,0.13841113841113842,0.8820638820638821
2019-05-31,1326,1187,4337,19610264788,0.0006756026067901761,0.0324072275856717,0.13142375737152484,90,0.7628258156952581,0.7107889285828518,1919,2170615915.26,33672960.15047219,0.0467143639633059,4089.0,2246203742.59,63773795.316928096,0.07164050558229909,7616.0,2311182604.5,68004136.95550379,0.0871971285945182,0.6561814191660571,2019-05-31,1644,63621543.39,9078242.59605515,4337,196102647.88,41337358.973932,11805,615963044.74,50884738.70656374,0.49999999999999994,-0.8660254037844387,32022046.783286892,0.13725490196078433,0.8951734539969834
2019-06-30,1492,1341,4897,229012645945,0.0006028125859715936,0.009228178528217825,0.1297539149888143,90,0.9719524374484795,0.9638097545070533,2170,75587827.33,7827195.694061687,0.9023890242566653,5697.0,140566689.24,17223481.233570717,0.8115990609639829,10045.0,247045480.73,23470471.86084591,0.721261442886869,0.6819693945442449,2019-06-30,1919,2170615915.26,35296386.74656299,4897,2290126459.45,67918236.94159897,13215,2761858872.11,79989436.75554813,1.2246467991473532e-16,-1.0,167612258.8813246,0.1333780160857909,0.8987935656836461
2019-07-31,1715,1565,6328,233798142491,0.0005324016587798647,0.012789443800286416,0.129073482428115,90,0.9670370901081113,0.9625860958649227,3179,45349168.76,7406035.366512317,0.7498308758416149,7296.0,145150742.35,17668205.379699003,0.6684463645114799,13584.0,325330922.46,25865244.191366404,0.6748170884585761,0.6520750426378624,2019-07-31,2740,103235012.33,14292440.693640219,6328,2337981424.91,185533303.75522694,15514,2842558775.35,200616896.59469953,-0.4999999999999997,-0.8660254037844388,246769521.5510898,0.1346938775510204,0.9125364431486881
2019-08-31,3976,3852,9659,233695674852,0.00024372651000341674,0.01474326603683189,0.058151609553478714,90,0.962599600516967,0.9658804884816495,3622,132493720.13,20245413.54764084,0.7105607805232361,8900.0,271896056.39,36481487.6822051,0.7144431549656872,23432.0,736687983.12,65334808.2602932,0.5032326335498432,0.3468423669816012,2019-08-31,4856,57936652.52,10840300.143330075,9659,2336956748.52,106210090.13230236,19925,2880704729.02,122292672.40842302,-0.8660254037844384,-0.5000000000000004,609107410.2414684,0.06539235412474849,0.9688128772635815
2019-09-30,4653,4551,11258,29724787666,0.00021024906683785957,0.11548788413807874,0.06064601186552406,90,0.7015661070524126,0.696549681010858,5278,139402336.26,19342533.376443148,0.8279296248287998,19810.0,604194262.99,93968977.30477992,0.507588367592752,47126.0,1128504187.2,129706004.72344601,0.5535295686052196,0.7683080808080808,2019-09-30,3622,132493720.13,37352912.21415347,11258,297247876.66,76127858.05149102,22856,2972494102.89,109393942.40045205,-1.0,-1.8369701987210297e-16,56808857.757969856,0.06662368364496024,0.9780786589297228
2019-10-31,6365,6358,15017,39316849963,0.00015696106782900476,0.16284173742365282,0.06354199433784209,90,0.6680783273810771,0.7049899780618631,14806,459113456.16,159013357.2701261,0.4433199265653168,41294.0,948147626.64,248429083.62848377,0.5443984910969814,69057.0,2233437037.26,309974122.9476056,0.5080016882060506,0.6576508129463607,2019-10-31,6414,195207826.45,34311882.16081393,15017,393168499.63,92833537.03088942,28460,3143632908.28,951338823.4460292,-0.8660254037844386,0.5000000000000001,81528953.99805427,0.06739984289080911,0.9989002356637864
2019-11-30,10607,10789,24971,79471439944,9.590406187524913e-05,0.12204244496934216,0.05134859579201038,90,0.6682397212738727,0.698366394256494,26488,489034170.48,119591131.98598029,0.8087545438221583,54251.0,1774323581.1,275720293.96012855,0.6835220684538982,87829.0,2927031848.77,383187328.4035759,0.6648966862344948,0.3280923243745643,2019-11-30,14806,459113456.16,108754002.00124556,24971,794714399.44,209512031.66089052,42234,3566626899.6,536887948.8426116,-0.5000000000000004,0.8660254037844384,186765178.35154814,0.05260676911473555,1.0171584802488922
2019-12-31,22501,23138,50034,161591836700,4.570266012868564e-05,0.2568551120132172,0.043391822975192326,90,0.6346791222126164,0.6008439158183344,26349,829544182.05,223842475.84870505,0.7500822922563706,61091.0,2364270933.43,426472343.2347958,0.8259687983969447,95055.0,3242523029.41,505465465.00767934,0.7870178931664644,0.4392313239723412,2019-12-31,28840,931354999.41,132570235.28103629,50034,1615918367.0,308953452.68697894,70155,4423699227.45,461204722.33446956,-2.4492935982947064e-16,1.0,374584389.59920615,0.03679836451713257,1.0283098528954269
2020-01-31,28712,29728,72870,254689551862,3.606234200708031e-05,0.3332243517629061,0.047631862217438106,90,0.6479970638448704,0.6479722220437558,31654,1032382011.02,104590992.95140961,0.9009655957691621,68677.0,2309895356.07,316860280.3210299,0.8378802329828782,95972.0,3380886457.13,398028311.85032094,0.7907998441656026,0.7368421052631579,2020-01-31,29655,1331558241.57,365210436.4072982,72870,2546895518.62,837042102.220053,98925,5689668135.31,935479246.0995511,0.49999999999999994,0.8660254037844387,704743517.8135939,0.03768459180830315,1.0353859013652829
2020-02-29,32573,33901,89931,329562593284,3.1952903194543456e-05,0.39143530187854897,0.052859797646087135,90,0.5737470558869465,0.5628803290008001,33964,878252095.98,209497119.86295003,0.7427081350396847,61318.0,2084641991.76,398040595.1741198,0.7801332733957669,88642.0,3188529184.62,490089702.33596385,0.8012454850415532,0.7843241727425687,2020-02-29,34742,1534726751.38,401388063.0456365,89931,3295625932.84,955768429.5716643,129000,6655777244.9,1040253218.9968249,0.8660254037844386,0.5000000000000001,565507957.5840223,0.039357750283977526,1.0407699628526694
2020-03-31,34775,36283,98332,364145359764,3.0004155000325196e-05,0.3891473932438375,0.05600418928975002,90,0.5245972739966616,0.5600564893038102,27295,1070991101.06,185818258.17868665,0.9554899251797524,51542.0,1911503058.45,345835712.9272276,0.9419115485642816,78338.0,2883506800.66,413087924.3971682,0.9359760686474732,0.6973976975911773,2020-03-31,37023,1277513345.05,377420307.2570478,98332,3641453597.64,1151888183.4855986,164926,7863491792.23,1310387714.5030875,1.0,6.123233995736766e-17,734883634.6941286,0.04054636951833213,1.0433644859813085
2020-04-30,34182,35774,95972,338088645713,3.061859572130399e-05,0.3565455879294112,0.059149102700285124,90,0.5117443918052011,0.6228593457555239,24247,840511957.39,210507049.3225868,0.9332940706470109,51043.0,1812515699.6,353583011.3383223,0.927336956105227,91319.0,2970399053.3,452347687.04170245,0.9256996801979152,0.7878817953998462,2020-04-30,27295,1070991101.06,314235298.16229665,95972,3380886457.13,1081725103.876625,190887,8878593892.49,1280778832.061746,0.8660254037844387,-0.4999999999999998,626784711.5699531,0.042771049090164416,1.0465742203498918
2020-05-31,32269,33846,89617,331583559242,3.2504971889278514e-05,0.3390098945465496,0.06399574543520653,90,0.5607008910133338,0.5880869122372089,28500,1103409263.62,239330060.34541786,0.9544382791068233,65803.0,1979885387.74,412384768.78650737,0.9481573263050522,98652.0,3248577249.9,499390632.3883187,0.9434463482696447,0.7695201301342008,2020-05-31,25965,1014274342.65,319150824.47864234,89617,3315835592.42,1004448633.5210963,215423,9836246366.83,1251174151.4945104,0.49999999999999994,-0.8660254037844387,444947476.0192262,0.04512070408131643,1.048870432923239
2020-06-30,28513,30088,81341,315967196229,3.701031010211618e-05,0.3799826945357453,0.07624302047327838,90,0.5742045645407805,0.6062338918004484,37303,876476124.12,250526182.90437776,0.965687295178525,70152.0,2145167986.28,446337227.17187417,0.9666951645433167,104320.0,3227863018.37,546052851.7636955,0.9620271810196284,0.678189883717878,2020-06-30,28500,1103409263.62,361265452.8130368,81341,3159671962.29,969607642.438057,241952,8768085433.33,1212576699.6781313,1.2246467991473532e-16,-1.0,666281661.8441906,0.05281801283625013,1.0552379616315366
2020-07-31,34492,36158,94598,343381844528,3.0393466565688877e-05,0.44747447913912847,0.06360971292659992,90,0.5729934363101328,0.6822927807415189,30327,831290737.07,219294421.86644065,0.971439622587782,64645.0,1939968328.38,383511032.08888835,0.9628439947418148,96962.0,3262893108.28,507843736.30044895,0.9637938805349727,0.6248712288447388,2020-07-31,39717,1259587317.92,394297349.8355588,94598,3433818445.28,1063865983.0175139,279657,9977199435.35,1293252935.3080878,-0.4999999999999997,-0.8660254037844388,622640771.4950732,0.043981213034906645,1.048301055317175
2020-08-31,37137,38849,101292,354306022510,2.8169419895546814e-05,0.4413645918411854,0.06054209889572447,90,0.5734377525616496,0.6148210794245966,34486,1239311044.29,250944214.68560582,0.9715026974360315,64552.0,2180474126.5,453436890.0127008,0.9595421701693831,90716.0,3113658231.89,534153334.90821695,0.9543405322414902,0.7595711738763254,2020-08-31,33179,1155228564.92,274522912.72126544,101292,3543060225.1,1040421274.3058916,308466,11082963819.35,1240048740.854778,-0.8660254037844384,-0.5000000000000004,677123214.9798632,0.041871987505722054,1.0460995772410264
2020-09-30,39265,40944,106794,363953535647,2.6557679512633888e-05,0.44365342937239566,0.055978898007034,90,0.5512432655438926,0.6101443321213025,30066,941163082.21,280085884.32577604,0.947494629895636,56230.0,1874347187.6,416907828.3090298,0.9510171191509301,83431.0,2870953729.95,489280379.97336286,0.9508619311909089,0.7832431949224512,2020-09-30,34486,1239311044.29,331277413.032742,106794,3639535356.47,1059301322.9878324,339201,12181881746.81,1275111885.5318322,-1.0,-1.8369701987210297e-16,819304979.6783427,0.03927161594295174,1.042760728384057
2020-10-31,34671,36340,99153,360184517858,3.023184924985706e-05,0.45834460361531953,0.0654925701706109,90,0.5448353436798242,0.5751094266734994,27005,951628420.82,142431053.9264974,0.9687799885543565,52122.0,1690325761.23,279102890.83716565,0.9471012222668046,65772.0,2816588330.73,359555830.45978355,0.9412938731351115,0.6860614787180662,2020-10-31,30923,1097571030.47,329535879.82342964,99153,3601845178.58,1174615074.019273,364198,12982258256.54,1411568714.595845,-0.8660254037844386,0.5000000000000001,569461129.4833527,0.04502321825156471,1.048138213492544
2020-11-30,32201,33808,92233,331138179860,3.260575411318772e-05,0.4602581451478538,0.06951017510648368,90,0.6070352730145705,0.5952336815441851,25117,738697340.41,154622199.36781833,0.923401475266454,38767.0,1864959909.91,277578181.4471247,0.9332116183580531,50206.0,3427018245.43,414234833.5185889,0.8766804111843961,0.769403455669063,2020-11-30,27005,951628420.82,158006675.11260653,92233,3311381798.6,913297815.328792,376799,13656558147.36,1148900984.9733202,-0.5000000000000004,0.8660254037844384,534825111.5300759,0.047607217167168724,1.0499052824446446
2020-12-31,29808,31388,84295,322737670283,3.5327470206836645e-05,0.41369405018919725,0.07435962788326748,90,0.5260733001987814,0.6327191473928732,11452,573352769.26,82554035.81098697,0.9102101015637466,23356.0,2200440448.9,299533287.5668403,0.8431117064755935,33922.0,2892196522.36,390695371.889025,0.8589135988909093,0.7129795060430899,2020-12-31,27167,1289521166.29,246821628.03169882,84295,3227376702.83,933110742.2663116,375333,14013321595.98,1183395439.11675,-2.4492935982947064e-16,1.0,728660502.0693963,0.050892377885131505,1.0530059044551798
2021-01-31,23934,25376,65035,327512132108,4.4300715252295975e-05,0.46595497408833964,0.08669609079445145,90,0.49738624308714663,0.6227513476398836,11358,1175485208.86,166195936.89602908,0.7481086466267354,22207.0,1939788036.34,373052785.81860805,0.8029467408298822,32229.0,3216771923.93,445498819.67035323,0.8326017043812902,0.7256642548793093,2021-01-31,12252,1076831327.86,240791260.03979027,65035,3275121321.08,1118269415.9165893,357844,13758797624.09,1343703536.0509079,0.49999999999999994,0.8660254037844387,966070247.916857,0.05999832873736108,1.0602490181331996
2021-02-28,19183,20434,50206,342701824543,5.5531956602805894e-05,0.44667402521165456,0.09924635411568954,90,0.5334520461415708,0.6281853748345797,10230,658707669.99,156392745.7925819,0.916521394823238,20809.0,1807318775.12,325867413.87215805,0.8726391326373972,28925.0,2661742664.52,394668442.7076599,0.8981464167315026,0.7280271595624292,2021-02-28,11439,1562058335.52,499117420.4861541,50206,3427018245.43,1065573257.4890649,337074,13787950459.95,1270609797.2881827,0.8660254037844386,0.5000000000000001,890516686.7016529,0.0703748110306,1.0652139915550227
2021-03-31,8444,9378,33922,289219652236,0.00013154223437095066,0.40524024169133327,0.1836212412028151,90,0.5946530603227494,0.7356822803104847,10698,1408359492.4,321014861.65547705,0.8806782832459716,17818.0,1904407894.5,462773613.9283358,0.887434137161943,27952.0,2576988930.06,513589161.49503106,0.8869709312087661,0.37916358253145815,2021-03-31,10566,691756073.46,183341629.81256765,33922,2892196522.36,974647842.190104,310923,13264064520.7,1211787702.83143,1.0,6.123233995736766e-17,500509959.7691108,0.1377309332070109,1.1106110847939366
2021-04-30,6446,7486,33168,372720324550,0.00018019245401373516,0.47308004839523043,0.26449372161367884,90,0.6500162360827623,0.6495841866526686,7120,496048402.1,105686223.61960831,0.9731548235542637,17254.0,1168629437.66,197040312.95589715,0.9497685748636099,27406.0,2033176036.83,260047201.7270714,0.9467678603429018,0.6234116288024644,2021-04-30,10698,1408359492.4,458745057.8865291,33168,3727203245.5,981179403.3770607,294326,13601432912.04,1153534512.515829,0.8660254037844387,-0.4999999999999998,556216115.8113054,0.19717654359292586,1.161340366118523
2021-05-31,5124,6121,28951,264687803113,0.00023317871386529927,0.4241534955506456,0.3123672602515929,90,0.5228377026007994,0.6169105258958558,10132,675248426.71,134779103.61751527,0.9366012619850418,20280.0,1462990053.68,262748698.86248773,0.9339639388408778,29148.0,2728512102.95,339192387.6856001,0.9544206135184298,0.658581179912238,2021-05-31,8080,605591316.06,145256934.34598494,28951,2646878031.13,831586608.4165845,276209,13185560012.49,1049940642.7338144,0.49999999999999994,-0.8660254037844387,332682305.4928354,0.24043715846994534,1.1945745511319281
2021-06-30,4657,5620,28234,255782363036,0.000259189322211621,0.4071572956863423,0.33380782918149465,90,0.5247172531328396,0.6024279456344211,10148,787741626.97,227492323.8493978,0.9373624335814373,19016.0,2053263676.24,392541985.7089797,0.9635922412912437,27902.0,3083087660.93,517758882.4109055,0.9655300881688382,0.639804469273743,2021-06-30,10132,675248426.71,164866671.4349981,28234,2557823630.36,610223283.041219,257841,12757399175.58,781310521.5557382,1.2246467991473532e-16,-1.0,338453934.97802806,0.25703242430749407,1.2067854842173074
2021-07-31,5156,6146,29299,261029537711,0.00023123361969782364,0.34646768894074037,0.2984054669703872,90,0.5740213475047524,0.691245953165413,8409,743699627.99,250807560.54092857,0.9788244005411662,17174.0,1798479795.1,419045885.206692,0.9713309492214045,26589.0,3212045260.9,501401719.410069,0.9611756106995024,0.6708321499573985,2021-07-31,10592,1252142050.63,275882544.732667,29299,2610295377.11,643067577.7541249,228382,12770264700.14,837404843.596171,-0.4999999999999997,-0.8660254037844388,542727381.7625366,0.22885958107059737,1.1920093095422808
2021-08-31,5754,6683,29886,292103113228,0.0002018864770256935,0.316682383853254,0.2702379171030974,90,0.626581247271358,0.7370402174955849,8697,1060391144.81,307955647.1330368,0.9718917314465686,17505.0,2272404699.09,473979756.6194375,0.9539919462488934,26827.0,4461854043.84,634208976.7581575,0.9468904089753551,0.7048504983388705,2021-08-31,9200,946157670.8,271901579.6715197,29886,2921031132.28,1084991124.0888119,204058,12566483373.53,1235357132.4553058,-0.8660254037844384,-0.5000000000000004,401963801.18085194,0.20368439346541536,1.1614529023288147
2021-09-30,5442,6352,28292,326523653488,0.00021452268601045285,0.29245963209066417,0.2795969773299748,90,0.5793367156921875,0.7009832109778283,8808,1212013554.28,273408510.0293167,0.9284688046813945,18130.0,3401462899.03,658371997.84557,0.933564292709339,28434.0,6104366266.83,877233195.7655663,0.9295777247351774,0.7607726597325408,2021-09-30,8697,1060391144.81,330183415.76211464,28292,3265236534.88,987596737.1456032,178269,12387563474.05,1147392788.4359381,-1.0,-1.8369701987210297e-16,432200369.8763545,0.21481073134876882,1.167217934582874
2021-10-31,4912,5856,27300,412673968805,0.0002427575667732545,0.31077684792035304,0.3312841530054645,90,0.6524519827708816,0.7464116859402439,9338,2347950725.11,450942660.3306579,0.9745137758130779,19152.0,3998704258.89,953319798.2198875,0.949911890201753,24721.0,5401322045.99,1081053796.2965245,0.9594814896285476,0.6833976833976834,2021-10-31,9313,2094439264.81,476692201.3400182,27300,4126739688.05,1030685526.6676754,156165,13330244786.4,1264251201.89962,-0.8660254037844386,0.5000000000000001,999115902.4066488,0.25508957654723124,1.1921824104234529
2021-11-30,4348,5370,27380,553066559317,0.000284115619502204,0.3874126829447126,0.38957169459962754,90,0.5991656211390344,0.7203370795818617,9814,1650753533.78,691913988.3257198,0.9223526358314115,15383.0,3053371320.88,980192380.6585695,0.952935644224698,23731.0,7782630639.68,1282873159.4225705,0.9507802500574857,0.6448351648351648,2021-11-30,9338,2347950725.11,491556031.9753188,27380,5530665593.17,1592805362.1943743,138498,14726567090.69,1807869894.8098145,-0.5000000000000004,0.8660254037844384,1326160993.4368858,0.3049678012879485,1.2350505979760809
2021-12-31,5137,6247,29379,616396439813,0.00023677558874380904,0.3605975089918296,0.36529534176404677,90,0.5327745250373302,0.7245362488604544,4618,1331630818.93,673977921.9110467,0.987773224584061,13314.0,6433970470.41,1472679413.9469814,0.9581160094704588,20010.0,8162607395.24,1658980902.6261773,0.9628120348435458,0.6602829784193226,2021-12-31,10636,1715244675.51,629490963.0693805,29379,6163964398.13,2460625315.1941075,121844,15153160181.61,2711667088.5326624,-2.4492935982947064e-16,1.0,428900966.5870658,0.27681526182596844,1.2160794237882033
2022-01-31,4595,5619,25830,750088637997,0.00026618435457518273,0.4397984110396822,0.3829862964940381,90,0.6250429901065446,0.7184880064903,7088,2982706087.79,781183710.8940904,0.9761277679683292,13967.0,4827465878.26,1252000306.7468925,0.978505102864155,19850.0,8422819582.75,1543173155.789936,0.9552598471785188,0.808565767413504,2022-01-31,6361,3497074482.25,691137474.7487164,25830,7500886379.97,1584542692.074089,115858,17571026461.83,1914519406.751007,0.49999999999999994,0.8660254037844387,1795286826.146747,0.29183895538628946,1.2228509249183896
2022-02-28,3569,4483,23731,778263063968,0.000352044322874981,0.5117079628596825,0.44389917465982603,90,0.682742042088884,0.8281421805335382,5298,1221005372.47,575847263.8185304,0.9787659995078056,12429.0,4707363900.76,1336258356.1428635,0.9354217798158921,17300.0,6793198453.6,1485973708.3324964,0.9396779252838049,0.7087280108254398,2022-02-28,8348,4729259318.8,2090338306.8476868,23731,7782630639.68,2829465135.3221793,112023,19082179484.94,3207332675.391642,0.8660254037844386,0.5000000000000001,1837773866.165689,0.34715606612496497,1.2560941440179323
2022-03-31,1655,2485,20010,816260739524,0.0009078056674837527,0.5528735327404914,0.6985915492957746,90,0.7376384161521504,0.7893781879390478,6155,3743210440.01,1499579695.8906903,0.9198030174682891,10421.0,4704908813.0,1806198628.8102539,0.9139301702870218,13666.0,7343026205.15,2049771880.0271046,0.9310746885153379,0.4420529801324503,2022-03-31,6696,1728636924.83,562930646.8191373,20010,8162607395.24,2545831425.7423835,107932,20423571054.49,2846409889.180031,1.0,6.123233995736766e-17,1089102597.4452026,0.6435045317220544,1.501510574018127
2022-04-30,1692,2542,21547,1057418701632,0.0008884471118828229,0.5569427739788122,0.7002360346184107,90,0.6311153427696391,0.7432421262644393,4266,961698372.99,314468666.2306615,0.9719257220680764,7511.0,3599815765.14,721787871.2872093,0.9881590227608934,14588.0,5284224952.55,909680390.8881972,0.9301793581948177,0.8128380815001803,2022-04-30,6155,3743210440.01,1312625849.4969158,21547,10574187016.32,2737455526.164386,103389,22758422002.1,2921522088.4078174,0.8660254037844387,-0.4999999999999998,1188725517.6813457,0.6388888888888888,1.5023640661938533
2022-05-31,1536,2328,18320,745880161969,0.0009873778501628665,0.5064831333719008,0.718213058419244,90,0.6099264290081478,0.6923792763130465,2081,1593536564.46,709976820.9907589,0.9894200111588194,9066.0,3250904378.44,956509238.8049581,0.8929082303684789,15270.0,7804432343.62,1317075421.4132133,0.9197113582960019,0.7555875991348233,2022-05-31,5558,2018688124.73,501379085.78964233,18320,7458801619.69,2360252744.2250066,100957,24190170929.32,2760884098.577619,0.49999999999999994,-0.8660254037844387,1517353989.8236156,0.6477864583333334,1.515625
2022-06-30,1274,1932,13522,720757839368,0.0011912674913460459,0.5412957754494893,0.7598343685300207,90,0.8429325846779097,0.8666017627285564,6985,1657367813.98,600941209.3195139,0.7964493533756587,13189.0,6210895779.16,1520432290.4386811,0.9020267291375645,20951.0,11811783111.74,2050272531.891411,0.926175320750404,0.717049576783555,2022-06-30,2081,1593536564.46,855384456.6377028,13522,7207578393.68,2509765282.414272,92906,25108459067.07,2878266845.112173,1.2246467991473532e-16,-1.0,914797891.2294343,0.6891679748822606,1.5164835164835164
2022-07-31,1866,2656,15116,754716601156,0.0007631986529084018,0.6000797546288339,0.6558734939759037,90,0.7655667650306794,0.7604231013055753,5763,2276292121.01,996867097.8857408,0.9713572541203231,13608.0,7891076481.01,2283861998.2990513,0.9829299442409207,20273.0,12831658158.04,2627616983.8468575,0.9828609916129817,0.5406312961719275,2022-07-31,7226,3917509886.63,1452202516.2554464,15116,7547166011.56,2323200059.6354914,89497,27734935221.87,2706570319.037702,-0.4999999999999997,-0.8660254037844388,2003857528.1942315,0.5771704180064309,1.4233654876741693
2022-08-31,2043,2852,17234,1060005193202,0.0006836367750561747,0.581478577883289,0.6388499298737728,90,0.7808665834596145,0.8372574370095517,7807,5513788404.44,1897385112.540024,0.9889295095617294,12651.0,7761721672.17,2386224864.469364,0.9855409578299625,21471.0,11374106985.44,2750849252.0619755,0.9766777208892468,0.7298994974874372,2022-08-31,7235,4993923649.45,2016750813.8088012,17234,10600051932.02,4029944082.8601394,87788,31845056530.64,4365719205.159451,-0.8660254037844384,-0.5000000000000004,2761253619.679287,0.5565345080763583,1.3959862946647088
2022-09-30,2185,3102,22681,1450143727575,0.0006500364623934418,0.6111708435425841,0.6486137975499677,90,0.7326541074690306,0.7527641960364697,4844,2247933267.73,730272496.3386708,0.9830868812229498,13664.0,5860318581.0,1479514861.6597528,0.9752247509869635,20830.0,9464520809.6,1824289785.1186595,0.9765129049254639,0.7842373389271801,2022-09-30,7807,5513788404.44,2148146781.7500772,22681,14501437275.75,5202959362.797312,86898,36298453790.27,5438571597.193212,-1.0,-1.8369701987210297e-16,2219231734.4068184,0.5684210526315789,1.4196796338672768
2022-10-31,2185,3078,21762,1375274020084,0.0006450071667462972,0.5665603835215391,0.6419753086419753,90,0.5873539438518937,0.7594846058002305,7795,4425866745.45,1437601454.4352171,0.9775837478970658,14785.0,6284462891.39,1882528888.7545223,0.9714651381988928,20133.0,9806105362.55,2245862186.755071,0.9774444002962983,0.7457627118644068,2022-10-31,6918,3261213592.47,788446154.8534468,21762,13752740200.84,3721968861.993456,84072,37407974645.44,4134343950.498962,-0.8660254037844386,0.5000000000000001,2002601743.181506,0.562929061784897,1.4086956521739131
2022-11-30,2278,3227,22001,1313362099827,0.0006221315340680153,0.6106587487667293,0.641462658816238,90,0.6175489827629231,0.7493857021557455,6990,1858596145.94,691206620.5171561,0.9701534149894924,12338.0,5380238617.1,1518211496.8410363,0.9845440474488059,21980.0,8823729246.78,1733319144.6375313,0.9870864538073194,0.7518755209780494,2022-11-30,7795,4425866745.45,2159416987.600667,22001,13133620998.27,4563572946.3579645,82529,39485890665.78,5109057765.013671,-0.5000000000000004,0.8660254037844384,2365071770.562395,0.5618964003511853,1.416593503072871
2022-12-31,2358,3361,22415,1149878769417,0.0006047350339324546,0.6383819557518892,0.6438559952395121,90,0.6641644015529796,0.745390780967597,5097,1600284027.03,829936496.4732852,0.9903271392461946,14647.0,5150945779.07,1228521554.0247245,0.9935132486414888,22549.0,6631169610.38,1371491010.6840646,0.9859235473838753,0.7423961914837345,2022-12-31,7571,3792090752.11,1567378659.2960725,22415,11498787694.17,3874586560.7450933,79471,41576360532.2,4678134802.787621,-2.4492935982947064e-16,1.0,2209873091.682371,0.5542832909245123,1.4253604749787956
2023-01-31,2372,3300,21935,1026563766892,0.0005867697295098232,0.7065694463131286,0.6024242424242424,90,0.6791007599088754,0.7615365210740509,7866,2682977460.62,451174859.4833702,0.9951107286689733,15686.0,4143061211.94,795121686.2659092,0.9820793142674246,22581.0,5952365994.41,890746275.4372243,0.9774762395212412,0.7450877652606759,2023-01-31,6884,2492721844.02,754832172.7876323,21935,10265637668.92,3009886851.722786,80015,40572968190.09,3626215654.3762584,0.49999999999999994,0.8660254037844387,1309593673.0354435,0.5071669477234402,1.391231028667791
2023-02-28,2323,3220,21980,882372924678,0.0005969589206982714,0.670726624926727,0.6012422360248447,90,0.5287777588965827,0.7029173838441077,5943,1122827396.69,325228747.6803436,0.9787434700200947,14001.0,2702468688.91,495222650.96561307,0.9610649644816277,20349.0,4258753559.73,626943971.2354476,0.9582692071735498,0.7833698030634574,2023-02-28,9642,3443490629.68,1295313655.0004506,21980,8823729246.78,2582342374.644358,80778,40526989272.88,3213283738.0302277,0.8660254037844386,0.5000000000000001,1714107416.3805172,0.5006457167455876,1.386138613861386
2023-03-31,2234,3055,22549,663116961038,0.0006124058388436495,0.5592730887104358,0.5780687397708675,90,0.6111535519724022,0.6279675841823957,6894,1811742353.22,281133402.9538416,0.9714325526871893,12513.0,2690448443.98,444472538.9854613,0.9559856807236109,20265.0,4505366424.29,604006536.043279,0.9626764812261636,0.6769107429182255,2023-03-31,7902,1480223831.31,428011507.831339,22549,6631169610.38,2396461905.8863325,82010,40044922747.34,3020130998.8350687,1.0,6.123233995736766e-17,1500027286.1998305,0.4834377797672337,1.3675022381378692
2023-04-30,2342,3239,24346,684262793657,0.0005907757273800747,0.36691051424586196,0.5933930225378203,90,0.5172530374291222,0.6264351589594139,5619,878706090.76,176707944.19907007,0.9407916563603176,13371.0,2693624071.07,347974851.1552262,0.9611493651827852,21195.0,4573407541.48,527663130.9071768,0.9504513536515777,0.7206123564789503,2023-04-30,6894,1811742353.22,349340425.2219373,24346,6842627936.57,1724951528.882819,82749,38113454660.55,2132175018.5834987,0.8660254037844387,-0.4999999999999998,1179981810.7054234,0.4901793339026473,1.383005977796755
2023-05-31,2417,3264,22796,514339587142,0.0005589546452144989,0.33692297987585573,0.5637254901960784,90,0.5040067271278313,0.5874568656194381,7854,1915126837.7,195716825.56445414,0.952938320973956,13045.0,2691889145.51,351083682.6140275,0.9417007127497193,20040.0,4638977353.93,557786156.4419796,0.945628826054449,0.7313631522896699,2023-05-31,8081,1874007337.63,423060637.41987216,22796,5143395871.42,1631241114.0552616,85269,37957833814.65,2117650009.1989882,0.49999999999999994,-0.8660254037844387,1420331515.0229654,0.468349193214729,1.3504344228382292
2023-06-30,2362,3177,22830,559843895780,0.0005696935919961009,0.305359415802542,0.5621655649984262,90,0.5118737418236348,0.5831681631065934,5191,776762307.81,150523493.97100067,0.9086780375582395,12186.0,2723850516.23,416341208.61816263,0.9366602207896523,19759.0,4502032744.3,590294832.4322753,0.9434933026348846,0.7680483118309086,2023-06-30,7854,1915126837.7,348666669.98699045,22830,5598438957.8,1754510377.4299092,91042,38279424087.89,2136158069.3021812,1.2246467991473532e-16,-1.0,1591690598.0714693,0.4690939881456393,1.3450465707027943
2023-07-31,2224,3055,23331,535724142746,0.0006179267112625689,0.3234380330664942,0.5826513911620295,90,0.5508761365633315,0.6317021062332611,4777,1116985287.18,373455540.1093059,0.9615641249238035,12814.0,2940005058.12,618669773.6569964,0.9647190856513941,19919.0,4557467648.52,762922214.5691278,0.9529710122682707,0.7177508269018743,2023-07-31,7554,1610934400.53,364957443.78067535,23331,5357241427.46,1970137589.5326405,90998,35946573615.0,2350611885.7664084,-0.4999999999999997,-0.8660254037844388,1500583255.8713014,0.493705035971223,1.3736510791366907
2023-08-31,2240,3047,22643,538352017044,0.0006075336566069036,0.38797387665202926,0.5736790285526747,90,0.48095988141215423,0.6186082799383894,7221,1761235938.79,409318755.22348845,0.9736931490270229,12732.0,2730076789.63,577932185.1541436,0.9374444028136126,20357.0,4349792590.95,757134858.1281418,0.9432465762497232,0.7025669642857143,2023-08-31,7054,1803476633.73,524357417.6477334,22643,5383520170.44,1879723062.0993307,90782,32739562453.14,2290671711.2192335,-0.8660254037844384,-0.5000000000000004,1176625781.609189,0.47767857142857145,1.3602678571428573
2023-09-30,2412,3213,22205,523542904538,0.0005525049988547515,0.434467744470196,0.5284780578898226,90,0.5542514894517862,0.6322316228217184,5511,968840850.84,257276629.61836332,0.8830687472748721,13136.0,2588556652.16,520996838.07879305,0.9318041387803133,18058.0,4281247315.07,677362050.9991534,0.9305860402962632,0.7259443065894678,2023-09-30,7221,1761235938.79,445864176.5400594,22205,5235429045.38,1716344053.4917545,90196,28987009987.49,2171880832.8823814,-1.0,-1.8369701987210297e-16,1158113391.7709584,0.42827529021558874,1.3320895522388059
2023-10-31,2369,3126,22056,523236375642,0.0005572399119254332,0.3823380864691201,0.5233525271912988,90,0.5177039384806695,0.6184867988130055,7099,1580118072.37,353454781.6514338,0.9735396429411829,10151.0,2444051344.84,526980811.4436258,0.9412486135681408,,,,0.9356909494966362,0.7081649151172191,2023-10-31,7834,1817336885.83,460953930.7082515,22056,5232363756.42,1737331029.2734704,91195,27563117624.95,2166513803.5021243,-0.8660254037844386,0.5000000000000001,1326470331.622097,0.41705360911777123,1.319544111439426
2023-11-30,2103,2802,21926,494603671880,0.0006338640870524777,0.38921661258654383,0.5467523197715917,90,0.49453472554579087,0.6939335868833637,3052,863933272.47,240522166.29524142,0.9012021782932733,,,,0.9144750778579946,,,,0.9144750778579946,0.7460972017673049,2023-11-30,7099,1580118072.37,364088673.7226507,21926,4946036718.8,1638802083.184076,90499,24717368951.87,2035585857.4955072,-0.5000000000000004,0.8660254037844384,1248641939.3663962,0.44412743699476936,1.332382310984308


==> anc/tables/target_distributions.csv <==
target,rows,dates,zero_share,mean,sd,median,p95,p99,max
y_count_out_30,621585,131,0.6693662170097412,0.9190971468101707,8.095912169198984,0.0,2.0,11.0,958.0
y_amount_out_30,621585,131,0.6693662170097412,112988.0132573019,6253388.952273014,0.0,25236.053999999756,606384.6968000028,2249207563.26
y_mature_out_30,621585,131,0.7927717045939011,53723.78547712703,4203078.911378678,0.0,3358.2159999999985,123864.08160000059,1399852194.9
y_count_in_30,621585,131,0.9240650916608348,1.0855603014873267,93.420215841402,0.0,1.0,11.0,27632.0
y_amount_in_30,621585,131,0.9240650916608348,112900.51743399537,5502652.662804183,0.0,26461.027999999773,966085.1976000055,1441921616.58
y_mature_in_30,621585,131,0.9716724180924572,54167.14794020126,4043529.4527822607,0.0,0.0,88092.11120000012,1441371082.4
y_count_out_60,619482,130,0.5575658372640367,1.829886905511379,15.696824915950051,0.0,4.0,21.0,1533.0
y_amount_out_60,619482,130,0.5575658372640367,241644.18482601596,11962480.3213575,0.0,71176.92599999993,1337576.2529999912,3494222289.6
y_mature_out_60,619482,130,0.6130670463387152,154728.26268587305,10469778.149721386,0.0,23866.732499999704,604429.5205999919,3473671411.21
y_count_in_60,619482,130,0.9026573814896962,2.2044595323189373,184.35718375730977,0.0,3.0,21.0,49567.0
y_amount_in_60,619482,130,0.9026573814896962,241583.56363816862,10004875.319559528,0.0,97259.54549999998,2093727.4840999695,2322113656.99
y_mature_in_60,619482,130,0.9350554172679755,156454.18658829472,8574611.43317048,0.0,11725.285999999976,553870.958399995,2321563122.81
y_count_out_90,617113,129,0.503189853398,2.7096560921581623,23.377278755033707,0.0,6.0,32.0,2059.0
y_amount_out_90,617113,129,0.503189853398,383917.65408244525,19017487.195780944,0.0,121300.06600000014,2096754.2500000005,4901246778.81
y_mature_out_90,617113,129,0.5367217997352187,287744.1738065476,17181770.873255778,0.0,61838.37,1277837.1380000024,4901246778.81
y_count_in_90,617113,129,0.8926549918734494,3.330185881678072,274.3695227259801,0.0,4.0,32.0,72892.0
y_amount_in_90,617113,129,0.8926549918734494,383425.42381766386,15862536.173533805,0.0,168724.77000000025,3219366.882800003,2876039633.86
y_mature_in_90,617113,129,0.9111313487157133,289550.65868069546,13966566.878815478,0.0,69972.95200000006,1664784.9600000032,2852910826.77


==> anc/tables/target_histograms.csv <==
target,bin_mid,count
count,0.125,416068
count,0.375,0
count,0.625,151104
count,0.875,0
count,1.125,25829
count,1.375,8700
count,1.625,4592
count,1.875,4854
count,2.125,2576
count,2.375,2151
count,2.625,1262
count,2.875,1294
count,3.125,696
count,3.375,638
count,3.625,390
count,3.875,353
count,4.125,288
count,4.375,213
count,4.625,126
count,4.875,114
count,5.125,103
count,5.375,75
count,5.625,65
count,5.875,31
count,6.125,46
count,6.375,14
count,6.625,0
count,6.875,3
count,7.125,0
count,7.375,0
amount,0.125,418451
amount,0.375,521
amount,0.625,1251
amount,0.875,770
amount,1.125,709
amount,1.375,802
amount,1.625,1336
amount,1.875,1101
amount,2.125,1332
amount,2.375,1378
amount,2.625,1498
amount,2.875,1741
amount,3.125,2017
amount,3.375,2411
amount,3.625,3077
amount,3.875,3600
amount,4.125,3863
amount,4.375,5340
amount,4.625,5531
amount,4.875,7112
amount,5.125,8747
amount,5.375,7778
amount,5.625,8356
amount,5.875,8919
amount,6.125,8651
amount,6.375,8495
amount,6.625,8591
amount,6.875,7813
amount,7.125,7472
amount,7.375,7334
amount,7.625,6352
amount,7.875,5610
amount,8.125,4992
amount,8.375,4459
amount,8.625,4152
amount,8.875,3775
amount,9.125,3540
amount,9.375,3404
amount,9.625,3312
amount,9.875,3269
amount,10.125,3002
amount,10.375,2925
amount,10.625,2620
amount,10.875,2571
amount,11.125,2497
amount,11.375,2101
amount,11.625,1911
amount,11.875,1842
amount,12.125,1680
amount,12.375,1576
amount,12.625,1311
amount,12.875,1217
amount,13.125,989
amount,13.375,956
amount,13.625,913
amount,13.875,726
amount,14.125,642
amount,14.375,493
amount,14.625,472
amount,14.875,404
amount,15.125,311
amount,15.375,298
amount,15.625,238
amount,15.875,186
amount,16.125,164
amount,16.375,131
amount,16.625,90
amount,16.875,65
amount,17.125,75
amount,17.375,68
amount,17.625,51
amount,17.875,32
amount,18.125,40
amount,18.375,25
amount,18.625,23
amount,18.875,18
amount,19.125,8
amount,19.375,14
amount,19.625,9
amount,19.875,8
amount,20.125,7
amount,20.375,7
amount,20.625,3
amount,20.875,1
amount,21.125,1
amount,21.375,1
amount,21.625,1
amount,21.875,0
amount,22.125,0
amount,22.375,0
mature,0.125,494055
mature,0.375,165
mature,0.625,750
mature,0.875,407
mature,1.125,359
mature,1.375,449
mature,1.625,755
mature,1.875,724
mature,2.125,749
mature,2.375,852
mature,2.625,888
mature,2.875,1055
mature,3.125,1316
mature,3.375,1634
mature,3.625,2157
mature,3.875,2554
mature,4.125,2716
mature,4.375,3767
mature,4.625,3893
mature,4.875,4843
mature,5.125,6497
mature,5.375,5521
mature,5.625,5920
mature,5.875,6177
mature,6.125,5992
mature,6.375,5732
mature,6.625,5907
mature,6.875,5174
mature,7.125,4970
mature,7.375,4862
mature,7.625,4352
mature,7.875,3729
mature,8.125,3307
mature,8.375,2867
mature,8.625,2671
mature,8.875,2270
mature,9.125,1998
mature,9.375,1882
mature,9.625,1764
mature,9.875,1641
mature,10.125,1492
mature,10.375,1431
mature,10.625,1261
mature,10.875,1128
mature,11.125,1030
mature,11.375,961
mature,11.625,819
mature,11.875,796
mature,12.125,669
mature,12.375,616
mature,12.625,552
mature,12.875,519
mature,13.125,432
mature,13.375,365
mature,13.625,281
mature,13.875,272
mature,14.125,241
mature,14.375,211
mature,14.625,176
mature,14.875,152
mature,15.125,120
mature,15.375,134
mature,15.625,125
mature,15.875,74
mature,16.125,79
mature,16.375,54
mature,16.625,41
mature,16.875,28
mature,17.125,38
mature,17.375,38
mature,17.625,37
mature,17.875,16
mature,18.125,25
mature,18.375,8
mature,18.625,8
mature,18.875,8
mature,19.125,3
mature,19.375,3
mature,19.625,5
mature,19.875,3
mature,20.125,2
mature,20.375,7
mature,20.625,1
mature,20.875,2
mature,21.125,1
mature,21.375,0
mature,21.625,0
mature,21.875,0
mature,22.125,0
mature,22.375,0


==> anc/tables/timing_summary.csv <==
model,fit_predict_seconds,mean_test_dates
GradientBoosting_tab,6.863414764404297,11.8
HistoricalMean_tab,0.027360916137695,11.8
LightGBM_tab,4.091796159744263,11.8
Naive_tab,0.0275762081146238,11.8
OLS_tab,3.1088321208953857,11.8
RandomForest_tab,4.819355010986328,11.8
Ridge_tab,1.3448927402496336,11.8
XGBoost_graph,3.0273141860961914,11.8
XGBoost_no_creditor,2.944120407104492,11.8
XGBoost_no_debtor,2.8008666038513184,11.8
XGBoost_static,3.278634786605835,11.8
XGBoost_tab,1.9868099689483643,11.8
XGBoost_temporal,3.4645285606384277,11.8
Zero_tab,0.0235817432403563,11.8


==> anc/tables/variable_operationalisation.csv <==
derived_variable,unit,data_type,original_fields,mathematical_definition,transformation,missing_treatment,analytical_purpose,variable_class,fitted_feature,level
firm_code,identifier / date,string / date,analysis index,firm_code,none,not missing,Index only; excluded from predictors,derived,False,firm
snapshot_date,identifier / date,string / date,analysis index,snapshot_date,none,not missing,Index only; excluded from predictors,derived,False,firm
gross_eur,EUR,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",(out_strength+in_strength)/100,not fitted directly,Training-only median; all-missing training column -> 0,Forecast predictor,derived,False,firm
strength_out_cents,integer EUR cents,int64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Directed sum of amount_cents,not fitted directly,Training-only median; all-missing training column -> 0,Forecast predictor,derived,False,firm
strength_in_cents,integer EUR cents,int64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Directed sum of amount_cents,not fitted directly,Training-only median; all-missing training column -> 0,Forecast predictor,derived,False,firm
role_balance,dimensionless,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code","2 min(out_strength,in_strength)/(out_strength+in_strength)",identity,Training-only median; all-missing training column -> 0,Forecast predictor,derived,True,firm
q_out_eur,EUR-scaled,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Sum(amount_cents/100 * exp(-(due_date-t)/30)) over issued90-day records with due_date>=t,log1p,Training-only median; all-missing training column -> 0,Forecast predictor,derived,True,firm
q_in_eur,EUR-scaled,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Sum(amount_cents/100 * exp(-(due_date-t)/30)) over issued90-day records with due_date>=t,log1p,Training-only median; all-missing training column -> 0,Forecast predictor,derived,True,firm
mane_temporal_eur,EUR-scaled,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code","(z_out+z_in)/2, z_t=(1-a_t)q_t+a_t C_t z_prev; alpha0.5,tau30,gamma90",log1p,Training-only median; all-missing training column -> 0,Candidate network predictor (temporal combined only fitted),derived,True,firm
mane_temporal_out_eur,EUR-scaled,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code","(z_out+z_in)/2, z_t=(1-a_t)q_t+a_t C_t z_prev; alpha0.5,tau30,gamma90",log1p,Training-only median; all-missing training column -> 0,Candidate network predictor (temporal combined only fitted),derived,False,firm
mane_temporal_in_eur,EUR-scaled,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code","(z_out+z_in)/2, z_t=(1-a_t)q_t+a_t C_t z_prev; alpha0.5,tau30,gamma90",log1p,Training-only median; all-missing training column -> 0,Candidate network predictor (temporal combined only fitted),derived,False,firm
mane_snapshot_eur,EUR-scaled,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code","(z_out+z_in)/2, z_t=(1-a_t)q_t+a_t C_t z_prev; alpha0.5,tau30,gamma90",log1p,Training-only median; all-missing training column -> 0,Candidate network predictor (temporal combined only fitted),derived,False,firm
degree_out,counterparties,integer,"issue_date, debtor_code, creditor_code",Distinct outgoing or incoming counterparties in issued90-day graph,log1p,Training-only median; all-missing training column -> 0,Forecast predictor,derived,True,firm
degree_in,counterparties,integer,"issue_date, debtor_code, creditor_code",Distinct outgoing or incoming counterparties in issued90-day graph,log1p,Training-only median; all-missing training column -> 0,Forecast predictor,derived,True,firm
pagerank_in,rank mass,float64,"issue_date, amount_cents, debtor_code, creditor_code","PageRank with damping0.85, active-node dangling redistribution",identity,Training-only median; all-missing training column -> 0,Forecast predictor,derived,True,firm
pagerank_out,rank mass,float64,"issue_date, amount_cents, debtor_code, creditor_code","PageRank with damping0.85, active-node dangling redistribution",identity,Training-only median; all-missing training column -> 0,Forecast predictor,derived,True,firm
hhi_counter_out,dimensionless,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code","Sum of squared amount shares across counterparties, future7-day bins, or joint cells",identity,Undefined for empty role; training median imputation,Forecast predictor,derived,True,firm
entropy_counter_out,nats,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",-Sum(p log p) for positive counterparty or maturity-bin amount shares,identity,Training-only median; all-missing training column -> 0,Forecast predictor,derived,True,firm
count_out,invoices,integer,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Count of issued90-day records in the indicated role,not fitted directly,Training-only median; all-missing training column -> 0,Forecast predictor,derived,False,firm
hhi_maturity_out,dimensionless,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code","Sum of squared amount shares across counterparties, future7-day bins, or joint cells",identity,Undefined for empty role; training median imputation,Forecast predictor,derived,True,firm
entropy_maturity_out,nats,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",-Sum(p log p) for positive counterparty or maturity-bin amount shares,identity,Training-only median; all-missing training column -> 0,Forecast predictor,derived,False,firm
hhi_joint_out,dimensionless,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code","Sum of squared amount shares across counterparties, future7-day bins, or joint cells",identity,Undefined for empty role; training median imputation,Forecast predictor,derived,True,firm
mean_remaining_out,days,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Amount-weighted (due_date-t) among issued90-day records with due_date>=t,log1p,Undefined for no future-dated records in role; training median,Forecast predictor,derived,True,firm
hhi_counter_in,dimensionless,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code","Sum of squared amount shares across counterparties, future7-day bins, or joint cells",identity,Undefined for empty role; training median imputation,Forecast predictor,derived,True,firm
entropy_counter_in,nats,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",-Sum(p log p) for positive counterparty or maturity-bin amount shares,identity,Training-only median; all-missing training column -> 0,Forecast predictor,derived,True,firm
count_in,invoices,integer,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Count of issued90-day records in the indicated role,not fitted directly,Training-only median; all-missing training column -> 0,Forecast predictor,derived,False,firm
hhi_maturity_in,dimensionless,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code","Sum of squared amount shares across counterparties, future7-day bins, or joint cells",identity,Undefined for empty role; training median imputation,Forecast predictor,derived,True,firm
entropy_maturity_in,nats,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",-Sum(p log p) for positive counterparty or maturity-bin amount shares,identity,Training-only median; all-missing training column -> 0,Forecast predictor,derived,False,firm
hhi_joint_in,dimensionless,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code","Sum of squared amount shares across counterparties, future7-day bins, or joint cells",identity,Undefined for empty role; training median imputation,Forecast predictor,derived,True,firm
mean_remaining_in,days,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Amount-weighted (due_date-t) among issued90-day records with due_date>=t,log1p,Undefined for no future-dated records in role; training median,Forecast predictor,derived,True,firm
origin,identifier / date,string / date,analysis index,origin,none,not missing,Index only; excluded from predictors,derived,False,firm
origin_day,identifier / date,string / date,analysis index,origin_day,none,not missing,Index only; excluded from predictors,derived,False,firm
age_days,days,float64,"issue_date, debtor_code, creditor_code",t - first recorded issue day in either role,log1p,Training-only median; all-missing training column -> 0,Forecast predictor,derived,True,firm
month_sin,dimensionless,float64,issue_date,sin(2 pi month/12) or cos(2 pi month/12),identity,Training-only median; all-missing training column -> 0,Forecast predictor,derived,True,firm
month_cos,dimensionless,float64,issue_date,sin(2 pi month/12) or cos(2 pi month/12),identity,Training-only median; all-missing training column -> 0,Forecast predictor,derived,True,firm
hist_count_out_30,count,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Sum/count over t-L+1 <= issue_date <= t; mature also t-L < due_date <= t,log1p,Training-only median; all-missing training column -> 0,Forecast predictor,derived,True,firm
hist_amount_out_30,EUR,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Sum/count over t-L+1 <= issue_date <= t; mature also t-L < due_date <= t,log1p,Training-only median; all-missing training column -> 0,Forecast predictor,derived,True,firm
hist_mature_out_30,EUR,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Sum/count over t-L+1 <= issue_date <= t; mature also t-L < due_date <= t,log1p,Training-only median; all-missing training column -> 0,Forecast predictor,derived,True,firm
hist_count_in_30,count,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Sum/count over t-L+1 <= issue_date <= t; mature also t-L < due_date <= t,log1p,Training-only median; all-missing training column -> 0,Forecast predictor,derived,True,firm
hist_amount_in_30,EUR,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Sum/count over t-L+1 <= issue_date <= t; mature also t-L < due_date <= t,log1p,Training-only median; all-missing training column -> 0,Forecast predictor,derived,True,firm
hist_mature_in_30,EUR,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Sum/count over t-L+1 <= issue_date <= t; mature also t-L < due_date <= t,log1p,Training-only median; all-missing training column -> 0,Forecast predictor,derived,True,firm
hist_count_out_90,count,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Sum/count over t-L+1 <= issue_date <= t; mature also t-L < due_date <= t,log1p,Training-only median; all-missing training column -> 0,Forecast predictor,derived,True,firm
hist_amount_out_90,EUR,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Sum/count over t-L+1 <= issue_date <= t; mature also t-L < due_date <= t,log1p,Training-only median; all-missing training column -> 0,Forecast predictor,derived,True,firm
hist_mature_out_90,EUR,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Sum/count over t-L+1 <= issue_date <= t; mature also t-L < due_date <= t,log1p,Training-only median; all-missing training column -> 0,Forecast predictor,derived,True,firm
hist_count_in_90,count,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Sum/count over t-L+1 <= issue_date <= t; mature also t-L < due_date <= t,log1p,Training-only median; all-missing training column -> 0,Forecast predictor,derived,True,firm
hist_amount_in_90,EUR,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Sum/count over t-L+1 <= issue_date <= t; mature also t-L < due_date <= t,log1p,Training-only median; all-missing training column -> 0,Forecast predictor,derived,True,firm
hist_mature_in_90,EUR,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Sum/count over t-L+1 <= issue_date <= t; mature also t-L < due_date <= t,log1p,Training-only median; all-missing training column -> 0,Forecast predictor,derived,True,firm
hist_count_out_365,count,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Sum/count over t-L+1 <= issue_date <= t; mature also t-L < due_date <= t,log1p,Training-only median; all-missing training column -> 0,Forecast predictor,derived,True,firm
hist_amount_out_365,EUR,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Sum/count over t-L+1 <= issue_date <= t; mature also t-L < due_date <= t,log1p,Training-only median; all-missing training column -> 0,Forecast predictor,derived,True,firm
hist_mature_out_365,EUR,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Sum/count over t-L+1 <= issue_date <= t; mature also t-L < due_date <= t,log1p,Training-only median; all-missing training column -> 0,Forecast predictor,derived,True,firm
hist_count_in_365,count,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Sum/count over t-L+1 <= issue_date <= t; mature also t-L < due_date <= t,log1p,Training-only median; all-missing training column -> 0,Forecast predictor,derived,True,firm
hist_amount_in_365,EUR,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Sum/count over t-L+1 <= issue_date <= t; mature also t-L < due_date <= t,log1p,Training-only median; all-missing training column -> 0,Forecast predictor,derived,True,firm
hist_mature_in_365,EUR,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Sum/count over t-L+1 <= issue_date <= t; mature also t-L < due_date <= t,log1p,Training-only median; all-missing training column -> 0,Forecast predictor,derived,True,firm
booked_mature_out_30,EUR,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Sum(amount_cents)/100 with issue_date <= t and t < due_date <= t+h,log1p,Training-only median; all-missing training column -> 0,Forecast predictor,derived,True,firm
booked_mature_in_30,EUR,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Sum(amount_cents)/100 with issue_date <= t and t < due_date <= t+h,log1p,Training-only median; all-missing training column -> 0,Forecast predictor,derived,True,firm
y_count_out_30,count,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Sum/count of invoices with t < issue_date <= t+h; mature additionally due_date <= t+h,log1p fitted response,Zero if complete and no matching invoices; NaN for incomplete horizon,Prediction target,derived,False,firm
y_amount_out_30,EUR,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Sum/count of invoices with t < issue_date <= t+h; mature additionally due_date <= t+h,log1p fitted response,Zero if complete and no matching invoices; NaN for incomplete horizon,Prediction target,derived,False,firm
y_mature_out_30,EUR,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Sum/count of invoices with t < issue_date <= t+h; mature additionally due_date <= t+h,log1p fitted response,Zero if complete and no matching invoices; NaN for incomplete horizon,Prediction target,derived,False,firm
y_count_in_30,count,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Sum/count of invoices with t < issue_date <= t+h; mature additionally due_date <= t+h,log1p fitted response,Zero if complete and no matching invoices; NaN for incomplete horizon,Prediction target,derived,False,firm
y_amount_in_30,EUR,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Sum/count of invoices with t < issue_date <= t+h; mature additionally due_date <= t+h,log1p fitted response,Zero if complete and no matching invoices; NaN for incomplete horizon,Prediction target,derived,False,firm
y_mature_in_30,EUR,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Sum/count of invoices with t < issue_date <= t+h; mature additionally due_date <= t+h,log1p fitted response,Zero if complete and no matching invoices; NaN for incomplete horizon,Prediction target,derived,False,firm
booked_mature_out_60,EUR,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Sum(amount_cents)/100 with issue_date <= t and t < due_date <= t+h,log1p,Training-only median; all-missing training column -> 0,Forecast predictor,derived,True,firm
booked_mature_in_60,EUR,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Sum(amount_cents)/100 with issue_date <= t and t < due_date <= t+h,log1p,Training-only median; all-missing training column -> 0,Forecast predictor,derived,True,firm
y_count_out_60,count,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Sum/count of invoices with t < issue_date <= t+h; mature additionally due_date <= t+h,log1p fitted response,Zero if complete and no matching invoices; NaN for incomplete horizon,Prediction target,derived,False,firm
y_amount_out_60,EUR,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Sum/count of invoices with t < issue_date <= t+h; mature additionally due_date <= t+h,log1p fitted response,Zero if complete and no matching invoices; NaN for incomplete horizon,Prediction target,derived,False,firm
y_mature_out_60,EUR,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Sum/count of invoices with t < issue_date <= t+h; mature additionally due_date <= t+h,log1p fitted response,Zero if complete and no matching invoices; NaN for incomplete horizon,Prediction target,derived,False,firm
y_count_in_60,count,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Sum/count of invoices with t < issue_date <= t+h; mature additionally due_date <= t+h,log1p fitted response,Zero if complete and no matching invoices; NaN for incomplete horizon,Prediction target,derived,False,firm
y_amount_in_60,EUR,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Sum/count of invoices with t < issue_date <= t+h; mature additionally due_date <= t+h,log1p fitted response,Zero if complete and no matching invoices; NaN for incomplete horizon,Prediction target,derived,False,firm
y_mature_in_60,EUR,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Sum/count of invoices with t < issue_date <= t+h; mature additionally due_date <= t+h,log1p fitted response,Zero if complete and no matching invoices; NaN for incomplete horizon,Prediction target,derived,False,firm
booked_mature_out_90,EUR,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Sum(amount_cents)/100 with issue_date <= t and t < due_date <= t+h,log1p,Training-only median; all-missing training column -> 0,Forecast predictor,derived,True,firm
booked_mature_in_90,EUR,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Sum(amount_cents)/100 with issue_date <= t and t < due_date <= t+h,log1p,Training-only median; all-missing training column -> 0,Forecast predictor,derived,True,firm
y_count_out_90,count,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Sum/count of invoices with t < issue_date <= t+h; mature additionally due_date <= t+h,log1p fitted response,Zero if complete and no matching invoices; NaN for incomplete horizon,Prediction target,derived,False,firm
y_amount_out_90,EUR,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Sum/count of invoices with t < issue_date <= t+h; mature additionally due_date <= t+h,log1p fitted response,Zero if complete and no matching invoices; NaN for incomplete horizon,Prediction target,derived,False,firm
y_mature_out_90,EUR,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Sum/count of invoices with t < issue_date <= t+h; mature additionally due_date <= t+h,log1p fitted response,Zero if complete and no matching invoices; NaN for incomplete horizon,Prediction target,derived,False,firm
y_count_in_90,count,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Sum/count of invoices with t < issue_date <= t+h; mature additionally due_date <= t+h,log1p fitted response,Zero if complete and no matching invoices; NaN for incomplete horizon,Prediction target,derived,False,firm
y_amount_in_90,EUR,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Sum/count of invoices with t < issue_date <= t+h; mature additionally due_date <= t+h,log1p fitted response,Zero if complete and no matching invoices; NaN for incomplete horizon,Prediction target,derived,False,firm
y_mature_in_90,EUR,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Sum/count of invoices with t < issue_date <= t+h; mature additionally due_date <= t+h,log1p fitted response,Zero if complete and no matching invoices; NaN for incomplete horizon,Prediction target,derived,False,firm
neighbor_out_hist_count_out_30,named input unit,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Row-normalised directed adjacency or its transpose times named historical/seed feature,log1p,Training-only median; all-missing training column -> 0,Forecast predictor,derived,True,firm
neighbor_out_hist_amount_out_30,named input unit,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Row-normalised directed adjacency or its transpose times named historical/seed feature,log1p,Training-only median; all-missing training column -> 0,Forecast predictor,derived,True,firm
neighbor_out_q_out_eur,named input unit,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Row-normalised directed adjacency or its transpose times named historical/seed feature,log1p,Training-only median; all-missing training column -> 0,Forecast predictor,derived,True,firm
neighbor_out_q_in_eur,named input unit,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Row-normalised directed adjacency or its transpose times named historical/seed feature,log1p,Training-only median; all-missing training column -> 0,Forecast predictor,derived,True,firm
neighbor_in_hist_count_out_30,named input unit,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Row-normalised directed adjacency or its transpose times named historical/seed feature,log1p,Training-only median; all-missing training column -> 0,Forecast predictor,derived,True,firm
neighbor_in_hist_amount_out_30,named input unit,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Row-normalised directed adjacency or its transpose times named historical/seed feature,log1p,Training-only median; all-missing training column -> 0,Forecast predictor,derived,True,firm
neighbor_in_q_out_eur,named input unit,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Row-normalised directed adjacency or its transpose times named historical/seed feature,log1p,Training-only median; all-missing training column -> 0,Forecast predictor,derived,True,firm
neighbor_in_q_in_eur,named input unit,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Row-normalised directed adjacency or its transpose times named historical/seed feature,log1p,Training-only median; all-missing training column -> 0,Forecast predictor,derived,True,firm
temp_emb_0,dimensionless,float64,"issue_date, amount_cents, debtor_code, creditor_code","Weighted undirected node2vec coordinate, L2 normalised and past-only Procrustes aligned",identity,Static unavailable node: 0 plus availability indicator; rolling: available active nodes,Graph representation predictor,derived,True,firm
temp_emb_1,dimensionless,float64,"issue_date, amount_cents, debtor_code, creditor_code","Weighted undirected node2vec coordinate, L2 normalised and past-only Procrustes aligned",identity,Static unavailable node: 0 plus availability indicator; rolling: available active nodes,Graph representation predictor,derived,True,firm
temp_emb_2,dimensionless,float64,"issue_date, amount_cents, debtor_code, creditor_code","Weighted undirected node2vec coordinate, L2 normalised and past-only Procrustes aligned",identity,Static unavailable node: 0 plus availability indicator; rolling: available active nodes,Graph representation predictor,derived,True,firm
temp_emb_3,dimensionless,float64,"issue_date, amount_cents, debtor_code, creditor_code","Weighted undirected node2vec coordinate, L2 normalised and past-only Procrustes aligned",identity,Static unavailable node: 0 plus availability indicator; rolling: available active nodes,Graph representation predictor,derived,True,firm
temp_emb_4,dimensionless,float64,"issue_date, amount_cents, debtor_code, creditor_code","Weighted undirected node2vec coordinate, L2 normalised and past-only Procrustes aligned",identity,Static unavailable node: 0 plus availability indicator; rolling: available active nodes,Graph representation predictor,derived,True,firm
temp_emb_5,dimensionless,float64,"issue_date, amount_cents, debtor_code, creditor_code","Weighted undirected node2vec coordinate, L2 normalised and past-only Procrustes aligned",identity,Static unavailable node: 0 plus availability indicator; rolling: available active nodes,Graph representation predictor,derived,True,firm
temp_emb_6,dimensionless,float64,"issue_date, amount_cents, debtor_code, creditor_code","Weighted undirected node2vec coordinate, L2 normalised and past-only Procrustes aligned",identity,Static unavailable node: 0 plus availability indicator; rolling: available active nodes,Graph representation predictor,derived,True,firm
temp_emb_7,dimensionless,float64,"issue_date, amount_cents, debtor_code, creditor_code","Weighted undirected node2vec coordinate, L2 normalised and past-only Procrustes aligned",identity,Static unavailable node: 0 plus availability indicator; rolling: available active nodes,Graph representation predictor,derived,True,firm
temp_emb_available,dimensionless,float64,"issue_date, amount_cents, debtor_code, creditor_code","Weighted undirected node2vec coordinate, L2 normalised and past-only Procrustes aligned",identity,Static unavailable node: 0 plus availability indicator; rolling: available active nodes,Graph representation predictor,derived,True,firm
static_emb_available,dimensionless,float64,"issue_date, amount_cents, debtor_code, creditor_code","Weighted undirected node2vec coordinate, L2 normalised and past-only Procrustes aligned",identity,Static unavailable node: 0 plus availability indicator; rolling: available active nodes,Graph representation predictor,derived,True,firm
static_emb_0,dimensionless,float64,"issue_date, amount_cents, debtor_code, creditor_code","Weighted undirected node2vec coordinate, L2 normalised and past-only Procrustes aligned",identity,Static unavailable node: 0 plus availability indicator; rolling: available active nodes,Graph representation predictor,derived,True,firm
static_emb_1,dimensionless,float64,"issue_date, amount_cents, debtor_code, creditor_code","Weighted undirected node2vec coordinate, L2 normalised and past-only Procrustes aligned",identity,Static unavailable node: 0 plus availability indicator; rolling: available active nodes,Graph representation predictor,derived,True,firm
static_emb_2,dimensionless,float64,"issue_date, amount_cents, debtor_code, creditor_code","Weighted undirected node2vec coordinate, L2 normalised and past-only Procrustes aligned",identity,Static unavailable node: 0 plus availability indicator; rolling: available active nodes,Graph representation predictor,derived,True,firm
static_emb_3,dimensionless,float64,"issue_date, amount_cents, debtor_code, creditor_code","Weighted undirected node2vec coordinate, L2 normalised and past-only Procrustes aligned",identity,Static unavailable node: 0 plus availability indicator; rolling: available active nodes,Graph representation predictor,derived,True,firm
static_emb_4,dimensionless,float64,"issue_date, amount_cents, debtor_code, creditor_code","Weighted undirected node2vec coordinate, L2 normalised and past-only Procrustes aligned",identity,Static unavailable node: 0 plus availability indicator; rolling: available active nodes,Graph representation predictor,derived,True,firm
static_emb_5,dimensionless,float64,"issue_date, amount_cents, debtor_code, creditor_code","Weighted undirected node2vec coordinate, L2 normalised and past-only Procrustes aligned",identity,Static unavailable node: 0 plus availability indicator; rolling: available active nodes,Graph representation predictor,derived,True,firm
static_emb_6,dimensionless,float64,"issue_date, amount_cents, debtor_code, creditor_code","Weighted undirected node2vec coordinate, L2 normalised and past-only Procrustes aligned",identity,Static unavailable node: 0 plus availability indicator; rolling: available active nodes,Graph representation predictor,derived,True,firm
static_emb_7,dimensionless,float64,"issue_date, amount_cents, debtor_code, creditor_code","Weighted undirected node2vec coordinate, L2 normalised and past-only Procrustes aligned",identity,Static unavailable node: 0 plus availability indicator; rolling: available active nodes,Graph representation predictor,derived,True,firm
snapshot_date,identifier / date,string / date,analysis index,snapshot_date,none,not missing,Index only; excluded from predictors,derived,False,network
n,dimensionless,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Number of active firms in issued90-day graph,log1p,Training-only median; all-missing training column -> 0,Forecast predictor,derived,True,network
m,dimensionless,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Number of nonzero ordered debtor-creditor pairs in issued90-day graph,log1p,Training-only median; all-missing training column -> 0,Forecast predictor,derived,True,network
selected_invoices,dimensionless,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Number of invoices issued in trailing90 days,identity,Training-only median; all-missing training column -> 0,Forecast predictor,derived,False,network
amount_cents,dimensionless,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Exact sum of amount_cents over issued90-day graph,identity,Training-only median; all-missing training column -> 0,Forecast predictor,derived,False,network
density,dimensionless,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",m/[n(n-1)],identity,Training-only median; all-missing training column -> 0,Forecast predictor,derived,True,network
weighted_reciprocity,dimensionless,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code","Sum_min(Wuv,Wvu)/Sum(Wuv)",identity,Training-only median; all-missing training column -> 0,Forecast predictor,derived,True,network
binary_reciprocity,dimensionless,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Number of directed arcs whose reverse exists / m,identity,Training-only median; all-missing training column -> 0,Forecast predictor,derived,False,network
window_days,dimensionless,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Fixed issued graph lookback = 90 days,identity,Training-only median; all-missing training column -> 0,Forecast predictor,derived,False,network
mean_hhi_maturity_out,dimensionless,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Issued90-day outgoing-strength weighted mean outgoing maturity HHI among defined roles,identity,Undefined for empty role; training median imputation,Forecast predictor,derived,True,network
mean_hhi_maturity_in,dimensionless,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Issued90-day incoming-strength weighted mean incoming maturity HHI among defined roles,identity,Undefined for empty role; training median imputation,Forecast predictor,derived,True,network
y_count_30,count,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Sum/count of invoices with t < issue_date <= t+h; mature additionally due_date <= t+h,log1p fitted response,Zero if complete and no matching invoices; NaN for incomplete horizon,Prediction target,derived,False,network
y_amount_30,EUR,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Sum/count of invoices with t < issue_date <= t+h; mature additionally due_date <= t+h,log1p fitted response,Zero if complete and no matching invoices; NaN for incomplete horizon,Prediction target,derived,False,network
y_weighted_30,EUR-scaled,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Sum(amount_cents/100 * exp(-(due_date-t)/30)) with t<issue_date<=t+h and due_date<=t+h,log1p fitted response,Zero if complete and no matching invoices; NaN for incomplete horizon,Prediction target,derived,False,network
coverage_out_amount_30,dimensionless,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Future new-issued face value for debtors active at cutoff / all future new-issued face value,identity,Training-only median; all-missing training column -> 0,"Descriptive coverage only, never fitted",derived,False,network
y_count_60,count,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Sum/count of invoices with t < issue_date <= t+h; mature additionally due_date <= t+h,log1p fitted response,Zero if complete and no matching invoices; NaN for incomplete horizon,Prediction target,derived,False,network
y_amount_60,EUR,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Sum/count of invoices with t < issue_date <= t+h; mature additionally due_date <= t+h,log1p fitted response,Zero if complete and no matching invoices; NaN for incomplete horizon,Prediction target,derived,False,network
y_weighted_60,EUR-scaled,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Sum(amount_cents/100 * exp(-(due_date-t)/30)) with t<issue_date<=t+h and due_date<=t+h,log1p fitted response,Zero if complete and no matching invoices; NaN for incomplete horizon,Prediction target,derived,False,network
coverage_out_amount_60,dimensionless,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Future new-issued face value for debtors active at cutoff / all future new-issued face value,identity,Training-only median; all-missing training column -> 0,"Descriptive coverage only, never fitted",derived,False,network
y_count_90,count,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Sum/count of invoices with t < issue_date <= t+h; mature additionally due_date <= t+h,log1p fitted response,Zero if complete and no matching invoices; NaN for incomplete horizon,Prediction target,derived,False,network
y_amount_90,EUR,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Sum/count of invoices with t < issue_date <= t+h; mature additionally due_date <= t+h,log1p fitted response,Zero if complete and no matching invoices; NaN for incomplete horizon,Prediction target,derived,False,network
y_weighted_90,EUR-scaled,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Sum(amount_cents/100 * exp(-(due_date-t)/30)) with t<issue_date<=t+h and due_date<=t+h,log1p fitted response,Zero if complete and no matching invoices; NaN for incomplete horizon,Prediction target,derived,False,network
coverage_out_amount_90,dimensionless,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Future new-issued face value for debtors active at cutoff / all future new-issued face value,identity,Training-only median; all-missing training column -> 0,"Descriptive coverage only, never fitted",derived,False,network
edge_jaccard,dimensionless,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Size of current/prior global edge intersection / union,identity,Training-only median; all-missing training column -> 0,Forecast predictor,derived,True,network
origin,identifier / date,string / date,analysis index,origin,none,not missing,Index only; excluded from predictors,derived,False,network
origin_day,identifier / date,string / date,analysis index,origin_day,none,not missing,Index only; excluded from predictors,derived,False,network
hist_count_30,count,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Sum/count over t-L+1 <= issue_date <= t; mature also t-L < due_date <= t,log1p,Training-only median; all-missing training column -> 0,Forecast predictor,derived,True,network
hist_amount_30,EUR,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Sum/count over t-L+1 <= issue_date <= t; mature also t-L < due_date <= t,log1p,Training-only median; all-missing training column -> 0,Forecast predictor,derived,True,network
hist_weighted_30,EUR-scaled,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Sum(amount_cents/100 * exp(-(t-due_date)/30)) with t-L<issue_date<=t and t-L<due_date<=t,log1p,Training-only median; all-missing training column -> 0,Forecast predictor,derived,True,network
hist_count_90,count,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Sum/count over t-L+1 <= issue_date <= t; mature also t-L < due_date <= t,log1p,Training-only median; all-missing training column -> 0,Forecast predictor,derived,True,network
hist_amount_90,EUR,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Sum/count over t-L+1 <= issue_date <= t; mature also t-L < due_date <= t,log1p,Training-only median; all-missing training column -> 0,Forecast predictor,derived,True,network
hist_weighted_90,EUR-scaled,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Sum(amount_cents/100 * exp(-(t-due_date)/30)) with t-L<issue_date<=t and t-L<due_date<=t,log1p,Training-only median; all-missing training column -> 0,Forecast predictor,derived,True,network
hist_count_365,count,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Sum/count over t-L+1 <= issue_date <= t; mature also t-L < due_date <= t,log1p,Training-only median; all-missing training column -> 0,Forecast predictor,derived,True,network
hist_amount_365,EUR,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Sum/count over t-L+1 <= issue_date <= t; mature also t-L < due_date <= t,log1p,Training-only median; all-missing training column -> 0,Forecast predictor,derived,True,network
hist_weighted_365,EUR-scaled,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Sum(amount_cents/100 * exp(-(t-due_date)/30)) with t-L<issue_date<=t and t-L<due_date<=t,log1p,Training-only median; all-missing training column -> 0,Forecast predictor,derived,True,network
month_sin,dimensionless,float64,issue_date,sin(2 pi month/12) or cos(2 pi month/12),identity,Training-only median; all-missing training column -> 0,Forecast predictor,derived,True,network
month_cos,dimensionless,float64,issue_date,sin(2 pi month/12) or cos(2 pi month/12),identity,Training-only median; all-missing training column -> 0,Forecast predictor,derived,True,network
global_q,dimensionless,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Sum of outgoing proximity-weighted seeds,identity,Training-only median; all-missing training column -> 0,Forecast predictor,derived,True,network
dual_share,dimensionless,float64,"issue_date, due_date, amount_cents, debtor_code, creditor_code",Mean indicator(role_balance>0) among active firms,identity,Training-only median; all-missing training column -> 0,Forecast predictor,derived,True,network
mean_degree_out,counterparties,integer,"issue_date, debtor_code, creditor_code",Mean distinct outgoing counterparty count,log1p,Training-only median; all-missing training column -> 0,Forecast predictor,derived,True,network


==> anc/tables/verification.json <==
{
  "primary_metric_recomputation": {
    "GradientBoosting_tab": "passed",
    "HistoricalMean_tab": "passed",
    "LightGBM_tab": "passed",
    "Naive_tab": "passed",
    "OLS_tab": "passed",
    "RandomForest_tab": "passed",
    "Ridge_tab": "passed",
    "XGBoost_graph": "passed",
    "XGBoost_no_creditor": "passed",
    "XGBoost_no_debtor": "passed",
    "XGBoost_static": "passed",
    "XGBoost_tab": "passed",
    "XGBoost_temporal": "passed",
    "Zero_tab": "passed"
  },
  "aggregate_identifier_exclusion": "passed",
  "recomputed_primary_models": 14
}


==> anc/tables/year_shift.csv <==
year,firm_origins,origins,zero_share_out_mature30,mean_out_mature30_eur,p99_out_mature30_eur,median_degree_out,dual_share,static_available_share
2019,56872,12,0.7457624138416092,11755.917331199887,103308.32360000038,1.0,0.06328245885497256,0.13363342242228163
2020,398598,12,0.7574849848719762,9674.50634832588,30594.57739999977,1.0,0.04371070602461628,0.477348105108405
2021,98537,12,0.9096278555263505,58086.50363944509,256275.15919999845,1.0,0.1539624709499985,0.8395729522920324
2022,27236,12,0.8616536936407696,624704.8081873256,2880719.131500051,1.0,0.509325892201498,0.8271038331619914
2023,25398,11,0.8721552878179384,210416.4391637137,1600818.2645999878,1.0,0.47078510118907,0.6600913457752579

